The Feynman rules for the SMEFT in the background field gauge

We present a package for FeynRules which derives the Feynman rules for the Standard Model Effective Field Theory up to dimension-six using the background field method for gauge fixing. The package includes operators which shift the kinetic and mass terms of the Lagrangian up to dimension-eight and including dimension-six squared effects consistently. To the best of the author's knowledge this is the first publicly available package to include dimension-six squared effects consistently. The package is validated in a partner publication by analyzing the Ward Identities at dimension-six and one-loop order. We also extend the partner work in this article by including the dimension-six squared effects further demonstrating the consistency of their implementation. In doing so we find that failure to consistently include field shifts to dimension-six squared causes a breakdown in the Ward identities implying concerns about many calculations in the literature which do not properly incorporate these effects. The FeynRules files, as well as Mathematica notebooks performing the relevant calculations, can be downloaded from the FeynRules website and are included as ancillary files to this publication.

==> anc/BGSMEFT.fr <==
(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Standard Model";

M$Information = {
  Authors      -> {"T Corbett"}, 
  Version      -> "1.0",
  Date         -> "",
  Institutions -> {"Niels Bohr Institute"},
  Emails       -> {"corbett.t.s@gmail.com"},
  URLs         -> ""
};

FeynmanGauge = False;
FR$DSign=-1; (*Changing sign of Covariant Derivative will break gauge symmetry as it is hard wired into the definitions of FSW4 and GF and Ghost terms.*)

(* ************************** *)
(* *****  Change  log   ***** *)
(* ************************** *)

(* v1.0 First Iteration    *)

(* ************************** *)
(* *****      vevs      ***** *)
(* ************************** *)
M$vevs = { {Phi[2],vev} };

(* ************************** *)
(* *****  Gauge groups  ***** *)
(* ************************** *)
M$GaugeGroups = {
  U1Y  == { 
    Abelian          -> True,  
    CouplingConstant -> g1, 
    GaugeBoson       -> B, 
    Charge           -> Y
  },
  SU2L == { 
    Abelian           -> False, 
    CouplingConstant  -> g2, 
    GaugeBoson        -> Wi, 
    StructureConstant -> Eps, 
    Representations   -> {Ta,SU2D}, 
    Definitions       -> {Ta[a_,b_,c_]->PauliSigma[a,b,c]/2, FSU2L[i_,j_,k_]:> I Eps[i,j,k]}
  },
  SU3C == { 
    Abelian           -> False, 
    CouplingConstant  -> g3, 
    GaugeBoson        -> GG,
    StructureConstant -> f, 
    Representations   -> {T,Colour}, 
    SymmetricTensor   -> dSUN
  } 
};


(* ************************** *)
(* *****    Indices     ***** *)
(* ************************** *)

IndexRange[Index[SU2W      ]] = Unfold[Range[3]]; 
IndexRange[Index[SU2D      ]] = Unfold[Range[2]];
IndexRange[Index[Gluon     ]] = NoUnfold[Range[8]];
IndexRange[Index[Colour    ]] = NoUnfold[Range[3]]; 
IndexRange[Index[Generation]] = Range[3];

IndexStyle[SU2W,       j];
IndexStyle[SU2D,       k];
IndexStyle[Gluon,      a];
IndexStyle[Colour,     m];
IndexStyle[Generation, f];


(* ************************** *)
(* *** Interaction orders *** *)
(* ***  (as used by mg5)  *** *)
(* ************************** *)

M$InteractionOrderHierarchy = {
  {QCD, 1},
  {QED, 2},
  {NP,  1}
};




(* ************************** *)
(* **** Particle classes **** *)
(* ************************** *)
M$ClassesDescription = {

(* Gauge bosons: physical vector fields *)
  V[1] == { 
    ClassName       -> A, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "a", 
    PDG             -> 22, 
    PropagatorLabel -> "a", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "Photon"
  },
  V[100] == { 
    ClassName       -> ABG, 
    SelfConjugate   -> True,  
    Mass            -> 0,  
    Width           -> 0,  
    ParticleName    -> "aBG", 
    PDG             -> 22, 
    PropagatorLabel -> "aBG", 
    PropagatorType  -> W, 
    PropagatorArrow -> None,
    FullName        -> "PhotonBG"
  },
  V[2] == { 
    ClassName       -> Z, 
    SelfConjugate   -> True,
    Mass            -> MZbar,
    Width           -> WZ,
    ParticleName    -> "Z", 
    PDG             -> 23, 
    PropagatorLabel -> "Z",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "Z"
  },
  V[200] == { 
    ClassName       -> ZBG, 
    SelfConjugate   -> True,
    Mass            -> MZbar,
    Width           -> WZ,
    ParticleName    -> "ZBG", 
    PDG             -> 23, 
    PropagatorLabel -> "ZBG",
    PropagatorType  -> Sine,
    PropagatorArrow -> None,
    FullName        -> "ZBG"
  },
  V[3] == {
    ClassName        -> W,
    SelfConjugate    -> False,
    Mass             -> MWbar,
    Width            -> WW,
    ParticleName     -> "W+",
    AntiParticleName -> "W-",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "W",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "W"
  },
  V[300] == {
    ClassName        -> WBG,
    SelfConjugate    -> False,
    Mass             -> MWbar,
    Width            -> WW,
    ParticleName     -> "W+BG",
    AntiParticleName -> "W-BG",
    QuantumNumbers   -> {Q -> 1},
    PDG              -> 24, 
    PropagatorLabel  -> "WBG",
    PropagatorType   -> Sine,
    PropagatorArrow  -> Forward,
    FullName         -> "WBG"
  },
  V[4] == {
    ClassName        -> G,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "g", 
    PDG              -> 21,
    PropagatorLabel  -> "G",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "G"
  },
  V[400] == {
    ClassName        -> GBG,
    SelfConjugate    -> True,
    Indices          -> {Index[Gluon]},
    Mass             -> 0,
    Width            -> 0,
    ParticleName     -> "gBG", 
    PDG              -> 21,
    PropagatorLabel  -> "GBG",
    PropagatorType   -> C,
    PropagatorArrow  -> None,
    FullName         -> "GBG"
  },

(* Ghosts: related to physical gauge bosons *)
  U[1] == { 
    ClassName       -> ghA, 
    SelfConjugate   -> False,
    Ghost           -> A,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uA",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[2] == {
    ClassName       -> ghZ,
    SelfConjugate   -> False,
    Ghost           -> Z,
    QuantumNumbers  -> {GhostNumber -> 1},
    Mass            -> {MZbar,91.1876},  
    Width	    -> {WZ, 2.4952},
    PropagatorLabel -> "uZ",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },
  U[31] == { 
    ClassName       -> ghWp,
    SelfConjugate   -> False, 
    Ghost           -> W,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> 1},
    Mass            -> {MWbar,Internal}, 
    Width           -> {WW, 2.085}, 
    PropagatorLabel -> "uWp",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[32] == { 
    ClassName       -> ghWm,
    SelfConjugate   -> False, 
    Ghost           -> Wbar,
    QuantumNumbers  -> {GhostNumber -> 1, Q -> -1},
    Mass            -> {MWbar,Internal}, 
    Width           -> {WW, 2.085},
    PropagatorLabel -> "uWm",
    PropagatorType  -> GhostDash, 
    PropagatorArrow -> Forward
  },
  U[4] == { 
    ClassName       -> ghG, 
    SelfConjugate   -> False,
    Indices         -> {Index[Gluon]},
    Ghost           -> G,
    PDG             -> 82,
    QuantumNumbers  ->{GhostNumber -> 1}, 
    Mass            -> 0,
    Width	    -> 0,
    PropagatorLabel -> "uG",
    PropagatorType  -> GhostDash,
    PropagatorArrow -> Forward
  },

(* Gauge bosons: unphysical vector fields*)
  V[11] == { 
    ClassName     -> B, 
    Unphysical    -> True, 
    SelfConjugate -> True, 
    Definitions   -> { B[mu_] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[4]]}
  },
  V[12] == { 
    ClassName     -> Wi,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { Wi[mu_,1] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[1]],
                       Wi[mu_,2] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[2]],
                       Wi[mu_,3] :> WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]][[3]]}
  }, 
  V[13] == { 
    ClassName     -> GG,
    Unphysical    -> True,
    SelfConjugate -> True, 
    Indices       -> {Index[Gluon]},
    Definitions   -> { GG[mu_,A_] -> (1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4))*(G[mu,A]+GBG[mu,A])}
  }, 

(************ Ghosts: related to unphysical gauge bosons
  U[11] == {
    ClassName     -> ghB, 
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> B, 
    Definitions   -> { ghB -> -sw ghZ + cw ghA}
  },
  U[12] == {
    ClassName     -> ghWi,
    Unphysical    -> True,
    SelfConjugate -> False,
    Ghost         -> Wi,
    Indices       -> {Index[SU2W]},
    FlavorIndex   -> SU2W,
    Definitions   -> { ghWi[1] -> (ghWp+ghWm)/Sqrt[2], ghWi[2] -> (ghWm-ghWp)/(I*Sqrt[2]), ghWi[3] -> cwbar ghZ+swbar ghA}
  } ,
 ************)

(* Fermions: physical fields *)
  F[1] == {
    ClassName        -> vl,
    ClassMembers     -> {ve,vm,vt},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> 0,
    Width            -> 0,
    QuantumNumbers   -> {LeptonNumber -> 1},
    PropagatorLabel  -> {"v", "ve", "vm", "vt"} ,
    PropagatorType   -> S,
    PropagatorArrow  -> Forward,
    PDG              -> {12,14,16},
    ParticleName     -> {"ve","vm","vt"},
    AntiParticleName -> {"ve~","vm~","vt~"},
    FullName         -> {"Electron-neutrino", "Mu-neutrino", "Tau-neutrino"}
  },
  F[2] == {
    ClassName        -> l,
    ClassMembers     -> {e, mu, ta},
    Indices          -> {Index[Generation]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mlbar, {MEbar,5.11*^-4}, {MMUbar,0.10566}, {MTAbar,1.777}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1, LeptonNumber -> 1},
    PropagatorLabel  -> {"l", "e", "mu", "ta"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {11, 13, 15},
    ParticleName     -> {"e-", "mu-", "ta-"},
    AntiParticleName -> {"e+", "mu+", "ta+"},
    FullName         -> {"Electron", "Muon", "Tau"} 
  },
  F[3] == {
    ClassName        -> uq,
    ClassMembers     -> {u, c, t},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mubar, {MUbar, 2.55*^-3}, {MCbar,1.27}, {MTbar,172}},
    Width            -> {0, 0, {WT,1.50833649}},
    QuantumNumbers   -> {Q -> 2/3},
    PropagatorLabel  -> {"uq", "u", "c", "t"},
    PropagatorType   -> Straight,
    PropagatorArrow  -> Forward,
    PDG              -> {2, 4, 6}, 
    ParticleName     -> {"u",  "c",  "t" },
    AntiParticleName -> {"u~", "c~", "t~"},
    FullName         -> {"u-quark", "c-quark", "t-quark"}
  },
  F[4] == {
    ClassName        -> dq,
    ClassMembers     -> {d, s, b},
    Indices          -> {Index[Generation], Index[Colour]},
    FlavorIndex      -> Generation,
    SelfConjugate    -> False,
    Mass             -> {Mdbar, {MDbar,5.04*^-3}, {MSbar,0.101}, {MBbar,4.7}},
    Width            -> 0,
    QuantumNumbers   -> {Q -> -1/3},
    PropagatorLabel  -> {"dq", "d", "s", "b"},
    PropagatorType   -> Straight, 
    PropagatorArrow  -> Forward,
    PDG              -> {1,3,5},
    ParticleName     -> {"d",  "s",  "b" },
    AntiParticleName -> {"d~", "s~", "b~"},
    FullName         -> {"d-quark", "s-quark", "b-quark"}
  },

(* Fermions: unphysical fields *)
  F[11] == { 
    ClassName      -> LL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/2},
    Definitions    -> { LL[sp1_,1,ff_] :> Module[{sp2}, ProjM[sp1,sp2] vl[sp2,ff]], LL[sp1_,2,ff_] :> Module[{sp2}, ProjM[sp1,sp2] l[sp2,ff]] }
  },
  F[12] == { 
    ClassName      -> lR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1},
    Definitions    -> { lR[sp1_,ff_] :> Module[{sp2}, ProjP[sp1,sp2] l[sp2,ff]] }
  },
  F[13] == { 
    ClassName      -> QL, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D], Index[Generation], Index[Colour]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/6},
    Definitions    -> { 
      QL[sp1_,1,ff_,cc_] :> Module[{sp2}, ProjM[sp1,sp2] uq[sp2,ff,cc]], 
      QL[sp1_,2,ff_,cc_] :> Module[{sp2,ff2}, CKM[ff,ff2] ProjM[sp1,sp2] dq[sp2,ff2,cc]] }
  },
  F[14] == { 
    ClassName      -> uR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 2/3},
    Definitions    -> { uR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] uq[sp2,ff,cc]] }
  },
  F[15] == { 
    ClassName      -> dR, 
    Unphysical     -> True, 
    Indices        -> {Index[Generation], Index[Colour]},
    FlavorIndex    -> Generation,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> -1/3},
    Definitions    -> { dR[sp1_,ff_,cc_] :> Module[{sp2}, ProjP[sp1,sp2] dq[sp2,ff,cc]] }
  },

(* Higgs: physical scalars  *)
  S[1] == {
    ClassName       -> H,
    SelfConjugate   -> True,
    Mass            -> MHbar,
    Width           -> WH,
    PropagatorLabel -> "H",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "H",
    FullName        -> "H"
  },
  S[100] == {
    ClassName       -> HBG,
    SelfConjugate   -> True,
    Mass            -> MHbar,
    Width           -> WH,
    PropagatorLabel -> "HBG",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 25,
    ParticleName    -> "HBG",
    FullName        -> "HBG"
  },

(* Higgs: physical scalars  *)
  S[2] == {
    ClassName       -> G0,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> MZbar,
    Width           -> WG0,
    PropagatorLabel -> "Go",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0",
    FullName        -> "G0"
  },
  S[200] == {
    ClassName       -> G0BG,
    SelfConjugate   -> True,
    Goldstone       -> Z,
    Mass            -> MZbar,
    Width           -> WG0,
    PropagatorLabel -> "GoBG",
    PropagatorType  -> D,
    PropagatorArrow -> None,
    PDG             -> 250,
    ParticleName    -> "G0BG",
    FullName        -> "G0BG"
  },
  S[3] == {
    ClassName        -> GP,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> MWbar,
    QuantumNumbers   -> {Q -> 1},
    Width            -> WGP,
    PropagatorLabel  -> "GP",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+",
    AntiParticleName -> "G-",
    FullName         -> "GP"
  },
  S[300] == {
    ClassName        -> GPBG,
    SelfConjugate    -> False,
    Goldstone        -> W,
    Mass             -> MWbar,
    QuantumNumbers   -> {Q -> 1},
    Width            -> WGP,
    PropagatorLabel  -> "GPBG",
    PropagatorType   -> D,
    PropagatorArrow  -> None,
    PDG              -> 251,
    ParticleName     -> "G+BG",
    AntiParticleName -> "G-BG",
    FullName         -> "GPBG"
  },

 (* Higgs: unphysical scalars *)
  S[11] == { 
    ClassName      -> Phi, 
    Unphysical     -> True, 
    Indices        -> {Index[SU2D]},
    FlavorIndex    -> SU2D,
    SelfConjugate  -> False,
    QuantumNumbers -> {Y -> 1/2},
    Definitions    -> { Phi[1] :> (WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[2]]+I WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[1]])/Sqrt[2],
                        Phi[2] :> (vev+WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[4]]-I WilsonLimit[sqrthMetricExpInv.Vlow.Phi4][[3]])/Sqrt[2]  }
  } 
};

GaugeXi[ V[1]  ] = xiBG;
GaugeXi[ V[2]  ] = xiBG;
GaugeXi[ V[3]  ] = xiBG;
GaugeXi[ V[4]  ] = xiGBG;
GaugeXi[ S[1]  ] = 1;
GaugeXi[ S[2]  ] = xiBG;
GaugeXi[ S[3]  ] = xiBG;
GaugeXi[ V[100]  ] = xiBG;
GaugeXi[ V[200]  ] = xiBG;
GaugeXi[ V[300]  ] = xiBG;
GaugeXi[ V[400]  ] = xiGBG;
GaugeXi[ S[100]  ] = 1;
GaugeXi[ S[200]  ] = xiBG;
GaugeXi[ S[300]  ] = xiBG;
GaugeXi[ U[1]  ] = xiBG;
GaugeXi[ U[2]  ] = xiBG;
GaugeXi[ U[31] ] = xiBG;
GaugeXi[ U[32] ] = xiBG;
GaugeXi[ U[4]  ] = xiGBG;


(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  cHbox == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHD == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHW == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHB == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHWB == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cHG == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cH == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cG == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cW == {
    ParameterType -> External,
    BlockName     -> Wilson6
  },
  cuH == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdH == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ceH == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },  ceW == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ceB == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuG == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuW == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuB == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdG == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdW == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdB == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cHl1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHl3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHe == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHq1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHq3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHd == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    BlockName     -> Wilson6
  },
  cHud == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cll == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqq1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqq3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clq1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clq3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cee == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cuu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cdd == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ceu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  ced == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cud1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cud8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cle == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clu == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cld == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqe == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqu1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqu8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqd1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cqd8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cledq == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cquqd1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  cquqd8 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clequ1 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },
  clequ3 == {
    ParameterType    -> External,
    Indices          -> {Index[Generation], Index[Generation],Index[Generation], Index[Generation]},
    ComplexParameter -> True,
    BlockName     -> Wilson6
  },

(*****************)
(* D8 parameters *)
(*****************)

  c8HD == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HD2 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HW == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HB == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HWB == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HW2 == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8HG == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },
  c8H == {
    ParameterType -> External,
    BlockName     -> Wilson8
  },


  (* Internal Parameters *)
  cwbar == { 
    ParameterType -> Internal, 
    Description   -> "Cosine bar of the Weinberg angle"
  },
  swbar == { 
    ParameterType -> Internal,  
    Description   -> "Sine bar of the Weinberg angle"
  },
  g1 == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QED,1},  
    Description      -> "U(1)Y coupling constant at the Z pole"
  },
  g2 == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QED,1},  
    Description      -> "Weak coupling constant at the Z pole"
  },
  g3 == { 
    ParameterType    -> Internal, 
    InteractionOrder -> {QCD,1},   
    Description      -> "Strong coupling constant at the Z pole"
  },
  vev == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED,-1},
    Description      -> "Higgs vacuum expectation value"
  },
  lam == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED, 2},
    Description      -> "Higgs quartic coupling"
  },
  xiBG == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED, 2},
    Description      -> "BG gauge fixing term"
  },
  xiGBG == {
    ParameterType    -> Internal,
    InteractionOrder -> {QED, 2},
    Description      -> "BG gauge fixing term"
  },
  ccGauge == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhosta == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostb == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostbb == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostc == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGhostd == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  ccGF == {
    ParameterType    -> Internal,
    Description      -> "test variable"
  },
  eps == {
    ParameterType    -> Internal,
    ComplexParameter -> False,
    Description      -> "expansion parameter for powers of Wilson coefficients"
  },
  epsf == {
    ParameterType    -> Internal,
    ComplexParameter -> False,
    Description      -> "expansion parameter for number of fields used in FRs"
  },
  yl == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    InteractionOrder -> {QED, 1},
    Description      -> "Lepton Yukawa couplings"
  },
  yu == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    InteractionOrder -> {QED, 1},
    Description      -> "Up-type Yukawa couplings"
  },
  yd == {
    ParameterType    -> Internal,
    Indices          -> {Index[Generation], Index[Generation]},
    InteractionOrder -> {QED, 1},
    Description      -> "Down-type Yukawa couplings"
  },
(* N. B. : only Cabibbo mixing! *)
  CKM == { 
    ParameterType -> Internal,
    Indices       -> {Index[Generation], Index[Generation]},
    Unitary       -> True,
    Description -> "CKM-Matrix"}
};


(*sigma, commutator of gamma matrices for class 6 operators *)
sigmaT[mu_,nu_,sp1_,sp2_]:= I/2 Module[{sp3}, Ga[mu,sp1,sp3].Ga[nu,sp3,sp2]-Ga[nu,sp1,sp3].Ga[mu,sp3,sp2]];



(* ************************************************************ *)
(* ***** Define expansion power and number of generations ***** *)
(* ************************************************************ *)

wilsonPower = 1;(* wilsonPower of 1 means d6 effects only, 2 means d6 + d8 + d6^2 *)

fllow = 3;(*controls how many generations to include, from fllow to 3, ie always includes 3rd generation*)






Get["conventions.fr"];
Get["fieldsandmetrics.fr"];
Get["lagrangians.fr"];










==> anc/FeynmanRules.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     25266,        633]
NotebookOptionsPosition[     24263,        611]
NotebookOutlinePosition[     24742,        629]
CellTagsIndexPosition[     24699,        626]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.6170293477030563`*^9, 3.6170293488438597`*^9}, {
  3.618744900460726*^9, 3.618744904511054*^9}, {3.7312006804169073`*^9, 
  3.73120068104484*^9}, {3.787059122592185*^9, 3.787059123154687*^9}, {
  3.79687440314566*^9, 3.796874403902768*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"889d41c0-7e90-4b10-99bc-91b25b200b86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.614507809613141*^9, 3.614507883941917*^9}, {
   3.614512332056189*^9, 3.614512334421174*^9}, {3.614512511323503*^9, 
   3.614512514673065*^9}, {3.6170292669358788`*^9, 3.617029284411889*^9}, {
   3.6187448925291986`*^9, 3.618744897468495*^9}, {3.618744938283156*^9, 
   3.618744939228039*^9}, {3.620988310665954*^9, 3.620988342015492*^9}, {
   3.623486065031849*^9, 3.62348607739882*^9}, {3.6243657255041018`*^9, 
   3.62436574799622*^9}, {3.625216770671895*^9, 3.62521679416481*^9}, {
   3.6574874603332767`*^9, 3.657487460772881*^9}, 3.6579298363232393`*^9, {
   3.6588009208956833`*^9, 3.658800930819265*^9}, {3.659393959085589*^9, 
   3.6593939742037907`*^9}, {3.6694320675703583`*^9, 
   3.6694321015600758`*^9}, {3.669432159639279*^9, 3.669432159981854*^9}, {
   3.731199297463984*^9, 3.7311993123227654`*^9}, 3.7524123504331093`*^9, {
   3.752413414646461*^9, 3.752413414968145*^9}, {3.7555117334813643`*^9, 
   3.755511733647512*^9}, 3.756530080377984*^9, {3.75653747553288*^9, 
   3.7565374759898787`*^9}, {3.756719030560305*^9, 3.756719031940311*^9}, {
   3.759227028294168*^9, 3.759227029044796*^9}, 3.786711633016486*^9, {
   3.787138210743422*^9, 3.787138220973131*^9}, 3.787138841036248*^9, {
   3.787139076122675*^9, 3.787139078954301*^9}, {3.787305099956232*^9, 
   3.787305100653521*^9}, {3.7880865450336103`*^9, 3.788086547112219*^9}, {
   3.788103847377482*^9, 3.788103850511806*^9}, {3.789726979362484*^9, 
   3.789726979676312*^9}, {3.789892342351158*^9, 3.789892345224525*^9}, {
   3.7905035644938183`*^9, 3.790503628409566*^9}, {3.790503722630447*^9, 
   3.790503736024168*^9}, {3.7905042823093023`*^9, 3.790504328796731*^9}, {
   3.790516230571198*^9, 3.790516232390182*^9}, {3.790516276853142*^9, 
   3.790516429547518*^9}, 3.790518944300652*^9, {3.7935220902087097`*^9, 
   3.793522110459229*^9}, {3.793597732483644*^9, 3.793597871957522*^9}, 
   3.796033306202661*^9, {3.7960343587209682`*^9, 3.7960343631636877`*^9}, 
   3.796034396062819*^9, {3.7977390963962803`*^9, 3.797739096565353*^9}, 
   3.805020676118376*^9, {3.805020808543789*^9, 3.805020808727724*^9}, {
   3.812699296014422*^9, 3.812699302649712*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"27cf8558-5e89-43b0-9ab4-17b8a3711bfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Load", " ", "Feynrules", " ", "and", " ", 
     RowBox[{"the", " ", ".", "fr"}], " ", "files"}], ",", " ", 
    RowBox[{
    "the", " ", "last", " ", "lines", " ", "print", " ", "the", " ", 
     "notebook", " ", "directory"}], ",", " ", 
    RowBox[{"the", " ", "maximum", " ", "power", " ", 
     RowBox[{"1", "/", 
      RowBox[{"Lambda", "^", 
       RowBox[{"(", 
        RowBox[{"2", "*", "wilsonPower"}], ")"}]}]}]}], ",", " ", 
    RowBox[{
    "the", " ", "lowest", " ", "fermion", " ", "generation", " ", "included", 
     " ", "in", " ", "the", " ", "Lagrangian"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"TimingStart", ";"}], "\[IndentingNewLine]", 
   RowBox[{"LoadModel", "[", "\"\<BGSMEFT.fr\>\"", "]"}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   RowBox[{"NotebookDirectory", "[", "]"}], "\[IndentingNewLine]", 
   "wilsonPower", "\[IndentingNewLine]", "fllow"}]}]], "Input",
 CellChangeTimes->{{3.8110489716718903`*^9, 3.811048972879458*^9}, {
  3.812699286873468*^9, 3.8126993521765203`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"61e2005b-2afd-4222-a849-5cfbc51d4e7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "below", " ", "is", " ", "defined", " ", "as", " ", "a", " ", 
    "way", " ", "to", " ", "collect", " ", "terms", " ", "in", " ", "the", 
    " ", "Lagrangian", " ", "of", " ", "only", " ", "a", " ", "certain", " ", 
    "power", " ", "in", " ", "the", " ", 
    RowBox[{"fields", ".", " ", "This"}], " ", "is", " ", "vastly", " ", 
    "faster", " ", "than", " ", "the", " ", "built", " ", "in", " ", 
    "Feynrules", " ", "tools"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lhold", "=", "LFull"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "LHiggs", "+", "LGF", "+", "LGauge", "+", "LGlu", "+", "LFermions", "+", 
      "LYukawa", "+", "LGhost", "+", "LGFGlu", "+", "LGhostGlu", "+", "Lcl1", 
      "+", "Lcl5", "+", "Lcl6", "+", "Lcl7", "+", "Lcl8"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", "TimingFinish", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fieldcounting", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"H", "\[Rule]", 
        RowBox[{"H", " ", "epsf"}]}], ",", 
       RowBox[{"G0", "\[Rule]", 
        RowBox[{"G0", " ", "epsf"}]}], ",", 
       RowBox[{"GP", "\[Rule]", 
        RowBox[{"GP", " ", "epsf"}]}], ",", 
       RowBox[{"GPbar", "\[Rule]", 
        RowBox[{"GPbar", " ", "epsf"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"HBG", "\[Rule]", 
        RowBox[{"HBG", " ", "epsf"}]}], ",", 
       RowBox[{"G0BG", "\[Rule]", 
        RowBox[{"G0BG", " ", "epsf"}]}], ",", 
       RowBox[{"GPBG", "\[Rule]", 
        RowBox[{"GPBG", " ", "epsf"}]}], ",", 
       RowBox[{"GPBGbar", "\[Rule]", 
        RowBox[{"GPBGbar", " ", "epsf"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"A", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"A", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"Z", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Z", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"W", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"W", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"Wbar", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"Wbar", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"G", "[", 
         RowBox[{"mu_", ",", "A_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"G", "[", 
          RowBox[{"mu", ",", "A"}], "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ABG", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ABG", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"ZBG", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ZBG", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"WBG", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"WBG", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"WBGbar", "[", "mu_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"WBGbar", "[", "mu", "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"GBG", "[", 
         RowBox[{"mu_", ",", "A_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"GBG", "[", 
          RowBox[{"mu", ",", "A"}], "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ghAbar", "\[Rule]", 
        RowBox[{"ghAbar", " ", "epsf"}]}], ",", 
       RowBox[{"ghZbar", "\[Rule]", 
        RowBox[{"ghZbar", " ", "epsf"}]}], ",", 
       RowBox[{"ghWpbar", "\[Rule]", 
        RowBox[{"ghWpbar", " ", "epsf"}]}], ",", 
       RowBox[{"ghWmbar", "\[Rule]", 
        RowBox[{"ghWmbar", " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"ghGbar", "[", "a_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ghGbar", "[", "a", "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ghA", "\[Rule]", 
        RowBox[{"ghA", " ", "epsf"}]}], ",", 
       RowBox[{"ghZ", "\[Rule]", 
        RowBox[{"ghZ", " ", "epsf"}]}], ",", 
       RowBox[{"ghWp", "\[Rule]", 
        RowBox[{"ghWp", " ", "epsf"}]}], ",", 
       RowBox[{"ghWm", "\[Rule]", 
        RowBox[{"ghWm", " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"ghG", "[", "a_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ghG", "[", "a", "]"}], " ", "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vlbar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"vlbar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], " ", "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"vl", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"vl", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"lbar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"lbar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"uqbar", "[", 
         RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"uqbar", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"uq", "[", 
         RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"uq", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"dqbar", "[", 
         RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"dqbar", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"dq", "[", 
         RowBox[{"i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"dq", "[", 
          RowBox[{"i", ",", "j", ",", "k"}], "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ebar", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ebar", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"e", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"e", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"mubar", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"mubar", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"mu", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"mu", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"tabar", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"tabar", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"ta", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ta", "[", "i", "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"vebar", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"vebar", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"ve", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ve", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"vmbar", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"vmbar", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"vm", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"vm", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"vtbar", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"vtbar", "[", "i", "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"vt", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"vt", "[", "i", "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ubar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"ubar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"u", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"u", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"cbar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"cbar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"c", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"c", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"tbar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"tbar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"t", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"t", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"dbar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"dbar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"d", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"d", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"sbar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"sbar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"s", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"bbar", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"bbar", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}], ",", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"i", ",", "j"}], "]"}], "epsf"}]}]}], "\[IndentingNewLine]",
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lhold2", "=", 
     RowBox[{"Lhold", "/.", "fieldcounting"}]}], ";"}], "\[IndentingNewLine]",
    "TimingStart", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "This", " ", "is", " ", "just", " ", "the", " ", "Maclaurin", " ", 
     "series", " ", "and", " ", "runs", " ", "significantly", " ", "faster", 
     " ", "than", " ", 
     RowBox[{"Series", "[", "]"}], " ", "and", " ", "the", " ", "built", " ", 
     "in", " ", "FeynRules", " ", "functions"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Lhold3", "=", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Lhold2", "/.", 
         RowBox[{"epsf", "\[Rule]", "0"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Lhold2", ",", "epsf"}], "]"}], "/.", 
         RowBox[{"epsf", "\[Rule]", "0"}]}], ")"}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"Lhold2", ",", 
            RowBox[{"{", 
             RowBox[{"epsf", ",", "2"}], "}"}]}], "]"}], "/.", 
          RowBox[{"epsf", "\[Rule]", "0"}]}], ")"}]}]}], "*)"}], 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"+", "1"}], "/", "2"}], "/", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Lhold2", ",", 
           RowBox[{"{", 
            RowBox[{"epsf", ",", "3"}], "}"}]}], "]"}], "/.", 
         RowBox[{"epsf", "\[Rule]", "0"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "/", "3"}], "/", "4"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Lhold2", ",", 
           RowBox[{"{", 
            RowBox[{"epsf", ",", "4"}], "}"}]}], "]"}], "/.", 
         RowBox[{"epsf", "\[Rule]", "0"}]}], ")"}]}]}]}], 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"+", "1"}], "/", "2"}], "/", "3"}], "/", "4"}], "/", "5"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Lhold2", ",", 
           RowBox[{"{", 
            RowBox[{"epsf", ",", "5"}], "}"}]}], "]"}], "/.", 
         RowBox[{"epsf", "\[Rule]", "0"}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "/", "3"}], "/", "4"}], "/", "5"}], "/", 
        "6"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"Lhold2", ",", 
           RowBox[{"{", 
            RowBox[{"epsf", ",", "6"}], "}"}]}], "]"}], "/.", 
         RowBox[{"epsf", "\[Rule]", "0"}]}], ")"}]}]}], "*)"}], ";"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.808647715440246*^9, 3.808647720043432*^9}, {
   3.809322487924313*^9, 3.8093225000123453`*^9}, 3.809322703052868*^9, {
   3.8093228686159554`*^9, 3.809322873445365*^9}, 3.809326582260672*^9, {
   3.809335015376836*^9, 3.8093350191669197`*^9}, {3.809335132187126*^9, 
   3.8093351960301332`*^9}, {3.809335233765256*^9, 3.809335254963462*^9}, {
   3.810279717217207*^9, 3.810279727814187*^9}, {3.8102837000158043`*^9, 
   3.810283701014642*^9}, {3.810290951401945*^9, 3.81029095671471*^9}, 
   3.810291036406184*^9, 3.810964029862101*^9, 3.810976026818824*^9, 
   3.810976058368545*^9, 3.810978291165307*^9, {3.810983413247177*^9, 
   3.8109834422514677`*^9}, 3.811048980306003*^9, {3.811659153702256*^9, 
   3.8116591735881567`*^9}, 3.8116595508076773`*^9, 3.812255527987968*^9, {
   3.812699365176475*^9, 3.8126993928701143`*^9}, {3.812699448662733*^9, 
   3.8126995425292397`*^9}, {3.812699795183264*^9, 3.812699800008569*^9}, {
   3.81295556288349*^9, 
   3.81295557691508*^9}},ExpressionUUID->"232bbd12-c5c6-4b87-8414-\
d71f6c359b9a"],

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{"WriteFeynArtsOutput", "[", 
  RowBox[{"Lhold3", ",", " ", 
   RowBox[{"Output", " ", "->", " ", "\"\<SMEFT6_3and4pts\>\""}]}], 
  "]"}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{
  3.809322905817954*^9, {3.810279737804191*^9, 3.810279738603731*^9}, {
   3.810283705557787*^9, 3.81028370762145*^9}, 3.810291024427108*^9, {
   3.810976065596148*^9, 3.81097606642766*^9}, {3.810983505289661*^9, 
   3.8109835078384*^9}, 3.811048984511448*^9, {3.811659190698195*^9, 
   3.811659191513419*^9}, {3.812699557987167*^9, 3.812699568673109*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"490ce66c-e515-430f-83bd-bb00ed4cecf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "List", " ", "of", " ", "substitutions", " ", "from", " ", "barred", " ", 
    "quantities", " ", "to", " ", "unbarred"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"barsubs", "//", "InputForm"}]}]], "Input",
 CellChangeTimes->{{3.812704221979673*^9, 3.812704222802164*^9}, {
  3.8127062731137333`*^9, 3.81270629853629*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"dd2d78fd-0525-4504-84b1-e08bcfc30fa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FeynmanRules", "[", "Lhold3", "]"}], "//", "Simplify"}], "//", 
  "TableForm"}]], "Input",
 CellChangeTimes->{{3.812955527158226*^9, 3.812955552307679*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"85a94b01-8a59-4d0f-9e8c-33e4710f5c7e"]
},
Evaluator->"2",
WindowSize->{1440, 851},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"65462d10-9e67-4ae9-b719-32ac9581f48f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 394, 6, 41, "Input",ExpressionUUID->"889d41c0-7e90-4b10-99bc-91b25b200b86"],
Cell[954, 28, 5793, 125, 210, "Input",ExpressionUUID->"27cf8558-5e89-43b0-9ab4-17b8a3711bfa"],
Cell[6750, 155, 1397, 31, 231, "Input",ExpressionUUID->"61e2005b-2afd-4222-a849-5cfbc51d4e7d"],
Cell[8150, 188, 14646, 388, 546, "Input",ExpressionUUID->"232bbd12-c5c6-4b87-8414-d71f6c359b9a"],
Cell[22799, 578, 705, 11, 84, "Input",ExpressionUUID->"490ce66c-e515-430f-83bd-bb00ed4cecf6"],
Cell[23507, 591, 467, 10, 63, "Input",ExpressionUUID->"dd2d78fd-0525-4504-84b1-e08bcfc30fa7"],
Cell[23977, 603, 282, 6, 41, "Input",ExpressionUUID->"85a94b01-8a59-4d0f-9e8c-33e4710f5c7e"]
}
]
*)



==> anc/SMEFT6_3and4pts/SMEFT6_3and4pts.gen <==
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)
(*                                                                               *)
(*         This file has been automatically generated by FeynRules.              *)
(*                                                                               *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)



(*     Kinematic indices    *)

KinematicIndices[ F ] = {Dirac};
KinematicIndices[ V ] = {Lorentz};
KinematicIndices[ S ] = {};
KinematicIndices[ SV ] = {Lorentz};
KinematicIndices[ U ] = {};

$FermionLines = False;

(*     Simplification rules    *)

Attributes[ MetricTensor ] = Attributes[ ScalarProduct ] = {Orderless}

FourVector/: -FourVector[ mom_, mu_ ] := FourVector[Expand[-mom], mu]

FourVector[ 0, _ ] = 0

SpinorType[j_Integer, ___] := MajoranaSpinor /; SelfConjugate[F[j]]

SpinorType[_Integer, __] = DiracSpinor

(*     Generic propagators    *)

M$GenericPropagators={

(*general fermion propagator:*)

AnalyticalPropagator[External][s1 F[j1,mom,{di1}]]==
DiracObject[SpinorType[j1][-mom,Mass[F[j1]]]][di1],

AnalyticalPropagator[Internal][s1 F[j1,mom,{di1}->{di2}]]==
DiracObject[DiracSlash[-mom]+Mass[F[j1]]][di1,di2]*
I PropagatorDenominator[mom,Mass[F[j1]]],

(*general vector boson propagator:*)

AnalyticalPropagator[External][s1 V[j1,mom,{li2}]]==
PolarizationVector[V[j1],mom,li2],

AnalyticalPropagator[Internal][s1 V[j1,mom,{li1}->{li2}]]==
-I PropagatorDenominator[mom,Mass[V[j1]]]*
(MetricTensor[li1,li2]-(1-GaugeXi[V[j1]])*
FourVector[mom,li1] FourVector[mom,li2]*
PropagatorDenominator[mom,Sqrt[GaugeXi[V[j1]]] Mass[V[j1]]]),

(*general mixing scalar-vector propagator:*)

AnalyticalPropagator[Internal][s1 SV[j1,mom,{li1}->{li2}]]==
I Mass[SV[j1]] PropagatorDenominator[mom,Mass[SV[j1]]]*
FourVector[mom,If[s1==1||s1==-2,li1,li2]],

(*general scalar propagator:*)

AnalyticalPropagator[External][s1 S[j1,mom]]==1,

AnalyticalPropagator[Internal][s1 S[j1,mom]]==
I PropagatorDenominator[mom,Sqrt[GaugeXi[S[j1]]] Mass[S[j1]]],

(*general Fadeev-Popov ghost propagator:*)

AnalyticalPropagator[External][s1 U[j1,mom]]==1,

AnalyticalPropagator[Internal][s1 U[j1,mom]]==
I*PropagatorDenominator[mom,Sqrt[GaugeXi[U[j1]]] Mass[U[j1]]]
}

(*     Generic couplings    *)

M$GenericCouplings = {

	 (* FFFF *)

AnalyticalCoupling[s1 F[j1, mom1, {di1}], s2 F[j2, mom2, {di2}], s3 F[j3, mom3, {di3}], s4 F[j4, mom4, {di4}] ] ==
G[-1][s1 F[j1], s2 F[j2], s3 F[j3], s4 F[j4]].{DiracObject[ChiralityProjector[-1]][di1,di4]DiracObject[ChiralityProjector[-1]][di2,di3], DiracObject[ChiralityProjector[-1]][di1,di4]DiracObject[ChiralityProjector[-1]][di3,di2], DiracObject[ChiralityProjector[-1]][di1,di2]DiracObject[ChiralityProjector[-1]][di4,di3], DiracObject[ChiralityProjector[-1]][di1,di2]DiracObject[ChiralityProjector[-1]][di3,di4], DiracObject[ChiralityProjector[-1]][di1,di3]DiracObject[ChiralityProjector[-1]][di4,di2], DiracObject[ChiralityProjector[-1]][di1,di3]DiracObject[ChiralityProjector[-1]][di2,di4], DiracObject[ChiralityProjector[-1]][di2,di3]DiracObject[ChiralityProjector[-1]][di4,di1], DiracObject[ChiralityProjector[-1]][di3,di2]DiracObject[ChiralityProjector[-1]][di4,di1], DiracObject[ChiralityProjector[-1]][di3,di1]DiracObject[ChiralityProjector[-1]][di4,di2], DiracObject[ChiralityProjector[-1]][di2,di1]DiracObject[ChiralityProjector[-1]][di4,di3], DiracObject[ChiralityProjector[-1]][di2,di1]DiracObject[ChiralityProjector[-1]][di3,di4], DiracObject[ChiralityProjector[-1]][di2,di4]DiracObject[ChiralityProjector[-1]][di3,di1], DiracObject[ChiralityProjector[-1]][di2,di4]DiracObject[ChiralityProjector[+1]][di1,di3], DiracObject[ChiralityProjector[-1]][di2,di4]DiracObject[ChiralityProjector[+1]][di3,di1], DiracObject[ChiralityProjector[-1]][di2,di1]DiracObject[ChiralityProjector[+1]][di4,di3], DiracObject[ChiralityProjector[-1]][di2,di1]DiracObject[ChiralityProjector[+1]][di3,di4], DiracObject[ChiralityProjector[-1]][di2,di3]DiracObject[ChiralityProjector[+1]][di4,di1], DiracObject[ChiralityProjector[-1]][di2,di3]DiracObject[ChiralityProjector[+1]][di1,di4], DiracObject[ChiralityProjector[-1]][di4,di2]DiracObject[ChiralityProjector[+1]][di1,di3], DiracObject[ChiralityProjector[-1]][di4,di2]DiracObject[ChiralityProjector[+1]][di3,di1], DiracObject[ChiralityProjector[-1]][di4,di1]DiracObject[ChiralityProjector[+1]][di2,di3], DiracObject[ChiralityProjector[-1]][di4,di1]DiracObject[ChiralityProjector[+1]][di3,di2], DiracObject[ChiralityProjector[-1]][di4,di3]DiracObject[ChiralityProjector[+1]][di2,di1], DiracObject[ChiralityProjector[-1]][di4,di3]DiracObject[ChiralityProjector[+1]][di1,di2], DiracObject[ChiralityProjector[-1]][di1,di2]DiracObject[ChiralityProjector[+1]][di4,di3], DiracObject[ChiralityProjector[-1]][di1,di2]DiracObject[ChiralityProjector[+1]][di3,di4], DiracObject[ChiralityProjector[-1]][di1,di4]DiracObject[ChiralityProjector[+1]][di2,di3], DiracObject[ChiralityProjector[-1]][di1,di4]DiracObject[ChiralityProjector[+1]][di3,di2], DiracObject[ChiralityProjector[-1]][di1,di3]DiracObject[ChiralityProjector[+1]][di2,di4], DiracObject[ChiralityProjector[-1]][di1,di3]DiracObject[ChiralityProjector[+1]][di4,di2], DiracObject[ChiralityProjector[-1]][di3,di2]DiracObject[ChiralityProjector[+1]][di4,di1], DiracObject[ChiralityProjector[-1]][di3,di2]DiracObject[ChiralityProjector[+1]][di1,di4], DiracObject[ChiralityProjector[-1]][di3,di4]DiracObject[ChiralityProjector[+1]][di2,di1], DiracObject[ChiralityProjector[-1]][di3,di4]DiracObject[ChiralityProjector[+1]][di1,di2], DiracObject[ChiralityProjector[-1]][di3,di1]DiracObject[ChiralityProjector[+1]][di2,di4], DiracObject[ChiralityProjector[-1]][di3,di1]DiracObject[ChiralityProjector[+1]][di4,di2], DiracObject[ChiralityProjector[+1]][di1,di4]DiracObject[ChiralityProjector[+1]][di2,di3], DiracObject[ChiralityProjector[+1]][di1,di4]DiracObject[ChiralityProjector[+1]][di3,di2], DiracObject[ChiralityProjector[+1]][di1,di2]DiracObject[ChiralityProjector[+1]][di4,di3], DiracObject[ChiralityProjector[+1]][di1,di2]DiracObject[ChiralityProjector[+1]][di3,di4], DiracObject[ChiralityProjector[+1]][di1,di3]DiracObject[ChiralityProjector[+1]][di4,di2], DiracObject[ChiralityProjector[+1]][di1,di3]DiracObject[ChiralityProjector[+1]][di2,di4], DiracObject[ChiralityProjector[+1]][di2,di3]DiracObject[ChiralityProjector[+1]][di4,di1], DiracObject[ChiralityProjector[+1]][di3,di2]DiracObject[ChiralityProjector[+1]][di4,di1], DiracObject[ChiralityProjector[+1]][di3,di1]DiracObject[ChiralityProjector[+1]][di4,di2], DiracObject[ChiralityProjector[+1]][di2,di1]DiracObject[ChiralityProjector[+1]][di4,di3], DiracObject[ChiralityProjector[+1]][di2,di1]DiracObject[ChiralityProjector[+1]][di3,di4], DiracObject[ChiralityProjector[+1]][di2,di4]DiracObject[ChiralityProjector[+1]][di3,di1], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di4]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di4]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di2]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di2]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di3]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di3]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di3]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di2]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di1]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di4]DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di2,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di4,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di1,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[-1] ][di3,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di1,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di3]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di2]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di2], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di4,di3], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di1]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di4], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di2,di4]DiracObject[DiracMatrix[a], ChiralityProjector[+1] ][di3,di1], {a,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di4]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di4]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di2]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di4,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di2]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di3]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di4,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di3]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di3]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di4,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di2]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di4,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di1]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di4,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di4,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di4]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di4]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di4]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di3,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di2]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di2]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di3,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di3]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di3]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di3]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di3,di2]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di3,di1]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di1]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di1]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di3,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di4]DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di3,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di3]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di1,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di3]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di4,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di3,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di1]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di4,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di4]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di3,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di2,di4]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di1,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di2]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di1,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di2]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di4,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di1]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di4,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di3,di4]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di1,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di2]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di4,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[-1] ][di1,di3]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[-1] ][di4,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di4]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di1,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di4]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di3,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di1]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di4,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di1]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di3,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di3]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di4,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di2,di3]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di1,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di2]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di1,di3], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di2]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di3,di1], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di1]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di3,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di4,di3]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di1,di2], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di2]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di3,di4], {a,1,4},{b,1,4}], IndexSum[DiracObject[DiracMatrix[a], DiracMatrix[b], ChiralityProjector[+1] ][di1,di4]DiracObject[DiracMatrix[b], DiracMatrix[a], ChiralityProjector[+1] ][di3,di2], {a,1,4},{b,1,4}]},

	 (* FFS *)

AnalyticalCoupling[s1 F[j1, mom1, {di1}], s2 F[j2, mom2, {di2}], s3 S[j3, mom3] ] ==
G[-1][s1 F[j1], s2 F[j2], s3 S[j3]].{DiracObject[ChiralityProjector[-1]][di1,di2], DiracObject[ChiralityProjector[-1]][di2,di1], DiracObject[ChiralityProjector[+1]][di1,di2], DiracObject[ChiralityProjector[+1]][di2,di1], DiracObject[DiracSlash[mom3 ], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracSlash[mom3 ], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracSlash[mom3 ], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracSlash[mom3 ], ChiralityProjector[+1] ][di2,di1]},

	 (* FFSS *)

AnalyticalCoupling[s1 F[j1, mom1, {di1}], s2 F[j2, mom2, {di2}], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
G[-1][s1 F[j1], s2 F[j2], s3 S[j3], s4 S[j4]].{DiracObject[ChiralityProjector[-1]][di1,di2], DiracObject[ChiralityProjector[-1]][di2,di1], DiracObject[ChiralityProjector[+1]][di1,di2], DiracObject[ChiralityProjector[+1]][di2,di1], DiracObject[DiracSlash[mom3 ], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracSlash[mom3 ], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracSlash[mom3 ], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracSlash[mom3 ], ChiralityProjector[+1] ][di2,di1], DiracObject[DiracSlash[mom4 ], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracSlash[mom4 ], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracSlash[mom4 ], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracSlash[mom4 ], ChiralityProjector[+1] ][di2,di1]},

	 (* FFSV *)

AnalyticalCoupling[s1 F[j1, mom1, {di1}], s2 F[j2, mom2, {di2}], s3 S[j3, mom3], s4 V[j4, mom4, {li4}] ] ==
G[-1][s1 F[j1], s2 F[j2], s3 S[j3], s4 V[j4]].{DiracObject[DiracMatrix[li4], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracMatrix[li4], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracMatrix[li4], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracMatrix[li4], ChiralityProjector[+1] ][di2,di1], DiracObject[DiracMatrix[li4], DiracSlash[mom4 ], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracMatrix[li4], DiracSlash[mom4 ], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracMatrix[li4], DiracSlash[mom4 ], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracMatrix[li4], DiracSlash[mom4 ], ChiralityProjector[+1] ][di2,di1], DiracObject[DiracSlash[mom4 ], DiracMatrix[li4], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracSlash[mom4 ], DiracMatrix[li4], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracSlash[mom4 ], DiracMatrix[li4], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracSlash[mom4 ], DiracMatrix[li4], ChiralityProjector[+1] ][di2,di1]},

	 (* FFV *)

AnalyticalCoupling[s1 F[j1, mom1, {di1}], s2 F[j2, mom2, {di2}], s3 V[j3, mom3, {li3}] ] ==
G[-1][s1 F[j1], s2 F[j2], s3 V[j3]].{DiracObject[DiracMatrix[li3], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracMatrix[li3], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracMatrix[li3], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracMatrix[li3], ChiralityProjector[+1] ][di2,di1], DiracObject[DiracMatrix[li3], DiracSlash[mom3 ], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracMatrix[li3], DiracSlash[mom3 ], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracMatrix[li3], DiracSlash[mom3 ], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracMatrix[li3], DiracSlash[mom3 ], ChiralityProjector[+1] ][di2,di1], DiracObject[DiracSlash[mom3 ], DiracMatrix[li3], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracSlash[mom3 ], DiracMatrix[li3], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracSlash[mom3 ], DiracMatrix[li3], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracSlash[mom3 ], DiracMatrix[li3], ChiralityProjector[+1] ][di2,di1]},

	 (* FFVV *)

AnalyticalCoupling[s1 F[j1, mom1, {di1}], s2 F[j2, mom2, {di2}], s3 V[j3, mom3, {li3}], s4 V[j4, mom4, {li4}] ] ==
G[-1][s1 F[j1], s2 F[j2], s3 V[j3], s4 V[j4]].{DiracObject[DiracMatrix[li3], DiracMatrix[li4], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracMatrix[li3], DiracMatrix[li4], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracMatrix[li3], DiracMatrix[li4], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracMatrix[li3], DiracMatrix[li4], ChiralityProjector[+1] ][di2,di1], DiracObject[DiracMatrix[li4], DiracMatrix[li3], ChiralityProjector[-1] ][di1,di2], DiracObject[DiracMatrix[li4], DiracMatrix[li3], ChiralityProjector[-1] ][di2,di1], DiracObject[DiracMatrix[li4], DiracMatrix[li3], ChiralityProjector[+1] ][di1,di2], DiracObject[DiracMatrix[li4], DiracMatrix[li3], ChiralityProjector[+1] ][di2,di1]},

	 (* SSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3]].{1, ScalarProduct[mom1,mom2], ScalarProduct[mom1,mom3], ScalarProduct[mom2,mom3]},

	 (* SSSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4]].{1, ScalarProduct[mom1,mom2], ScalarProduct[mom1,mom3], ScalarProduct[mom1,mom4], ScalarProduct[mom2,mom3], ScalarProduct[mom2,mom4], ScalarProduct[mom3,mom4]},

	 (* SSSV *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 V[j4, mom4, {li4}] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 V[j4]].{FourVector[mom1, li4], FourVector[mom2, li4], FourVector[mom3, li4], FourVector[mom4, li4]},

	 (* SSUU *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 U[j3, mom3], s4 U[j4, mom4] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 U[j3], s4 U[j4]].{1, ScalarProduct[mom4,mom4], ScalarProduct[mom3,mom3]},

	 (* SSV *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 V[j3, mom3, {li3}] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 V[j3]].{FourVector[mom1, li3], FourVector[mom2, li3], FourVector[mom3, li3]},

	 (* SSVV *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 V[j3, mom3, {li3}], s4 V[j4, mom4, {li4}] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 V[j3], s4 V[j4]].{FourVector[mom3, li4]FourVector[mom4, li3], MetricTensor[li3 ,li4 ], MetricTensor[li3 ,li4 ]ScalarProduct[mom3,mom4], FourVector[mom3, li3]FourVector[mom4, li4]},

	 (* SUU *)

AnalyticalCoupling[s1 S[j1, mom1], s2 U[j2, mom2], s3 U[j3, mom3] ] ==
G[+1][s1 S[j1], s2 U[j2], s3 U[j3]].{1, ScalarProduct[mom3,mom3], ScalarProduct[mom2,mom2]},

	 (* SUUV *)

AnalyticalCoupling[s1 S[j1, mom1], s2 U[j2, mom2], s3 U[j3, mom3], s4 V[j4, mom4, {li4}] ] ==
G[+1][s1 S[j1], s2 U[j2], s3 U[j3], s4 V[j4]].{FourVector[mom1, li4], FourVector[mom2, li4], FourVector[mom3, li4]},

	 (* SVV *)

AnalyticalCoupling[s1 S[j1, mom1], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}] ] ==
G[+1][s1 S[j1], s2 V[j2], s3 V[j3]].{FourVector[mom2, li3]FourVector[mom3, li2], MetricTensor[li2 ,li3 ], MetricTensor[li2 ,li3 ]ScalarProduct[mom2,mom3], FourVector[mom2, li2]FourVector[mom3, li3]},

	 (* SVVV *)

AnalyticalCoupling[s1 S[j1, mom1], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}], s4 V[j4, mom4, {li4}] ] ==
G[+1][s1 S[j1], s2 V[j2], s3 V[j3], s4 V[j4]].{FourVector[mom2, li4]MetricTensor[li2 ,li3 ], FourVector[mom3, li4]MetricTensor[li2 ,li3 ], FourVector[mom2, li3]MetricTensor[li2 ,li4 ], FourVector[mom4, li3]MetricTensor[li2 ,li4 ], FourVector[mom3, li2]MetricTensor[li3 ,li4 ], FourVector[mom4, li2]MetricTensor[li3 ,li4 ], FourVector[mom3, li3]MetricTensor[li2 ,li4 ], FourVector[mom2, li2]MetricTensor[li3 ,li4 ], FourVector[mom4, li4]MetricTensor[li2 ,li3 ]},

	 (* UUV *)

AnalyticalCoupling[s1 U[j1, mom1], s2 U[j2, mom2], s3 V[j3, mom3, {li3}] ] ==
G[+1][s1 U[j1], s2 U[j2], s3 V[j3]].{FourVector[mom1, li3], FourVector[mom2, li3]},

	 (* UUVV *)

AnalyticalCoupling[s1 U[j1, mom1], s2 U[j2, mom2], s3 V[j3, mom3, {li3}], s4 V[j4, mom4, {li4}] ] ==
G[+1][s1 U[j1], s2 U[j2], s3 V[j3], s4 V[j4]].{MetricTensor[li3 ,li4 ]},

	 (* VVV *)

AnalyticalCoupling[s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}] ] ==
G[+1][s1 V[j1], s2 V[j2], s3 V[j3]].{FourVector[mom1, li2]FourVector[mom2, li3]FourVector[mom3, li1], FourVector[mom1, li3]FourVector[mom2, li1]FourVector[mom3, li2], FourVector[mom1, li3]MetricTensor[li1 ,li2 ], FourVector[mom2, li3]MetricTensor[li1 ,li2 ], FourVector[mom1, li2]MetricTensor[li1 ,li3 ], FourVector[mom3, li2]MetricTensor[li1 ,li3 ], FourVector[mom2, li1]MetricTensor[li2 ,li3 ], FourVector[mom3, li1]MetricTensor[li2 ,li3 ], FourVector[mom3, li2]MetricTensor[li1 ,li3 ]ScalarProduct[mom1,mom2], FourVector[mom3, li1]MetricTensor[li2 ,li3 ]ScalarProduct[mom1,mom2], FourVector[mom2, li3]MetricTensor[li1 ,li2 ]ScalarProduct[mom1,mom3], FourVector[mom2, li1]MetricTensor[li2 ,li3 ]ScalarProduct[mom1,mom3], FourVector[mom1, li3]MetricTensor[li1 ,li2 ]ScalarProduct[mom2,mom3], FourVector[mom1, li2]MetricTensor[li1 ,li3 ]ScalarProduct[mom2,mom3], FourVector[mom3, li3]MetricTensor[li1 ,li2 ], FourVector[mom2, li2]MetricTensor[li1 ,li3 ], FourVector[mom1, li1]MetricTensor[li2 ,li3 ]},

	 (* VVVV *)

AnalyticalCoupling[s1 V[j1, mom1, {li1}], s2 V[j2, mom2, {li2}], s3 V[j3, mom3, {li3}], s4 V[j4, mom4, {li4}] ] ==
G[+1][s1 V[j1], s2 V[j2], s3 V[j3], s4 V[j4]].{FourVector[mom1, li4]FourVector[mom2, li3]MetricTensor[li1 ,li2 ], FourVector[mom1, li3]FourVector[mom2, li4]MetricTensor[li1 ,li2 ], FourVector[mom1, li3]FourVector[mom3, li4]MetricTensor[li1 ,li2 ], FourVector[mom2, li3]FourVector[mom3, li4]MetricTensor[li1 ,li2 ], FourVector[mom1, li4]FourVector[mom4, li3]MetricTensor[li1 ,li2 ], FourVector[mom2, li4]FourVector[mom4, li3]MetricTensor[li1 ,li2 ], FourVector[mom1, li2]FourVector[mom2, li4]MetricTensor[li1 ,li3 ], FourVector[mom1, li4]FourVector[mom3, li2]MetricTensor[li1 ,li3 ], FourVector[mom2, li4]FourVector[mom3, li2]MetricTensor[li1 ,li3 ], FourVector[mom1, li2]FourVector[mom3, li4]MetricTensor[li1 ,li3 ], FourVector[mom1, li4]FourVector[mom4, li2]MetricTensor[li1 ,li3 ], FourVector[mom3, li4]FourVector[mom4, li2]MetricTensor[li1 ,li3 ], FourVector[mom1, li2]FourVector[mom2, li3]MetricTensor[li1 ,li4 ], FourVector[mom1, li3]FourVector[mom3, li2]MetricTensor[li1 ,li4 ], FourVector[mom1, li3]FourVector[mom4, li2]MetricTensor[li1 ,li4 ], FourVector[mom2, li3]FourVector[mom4, li2]MetricTensor[li1 ,li4 ], FourVector[mom1, li2]FourVector[mom4, li3]MetricTensor[li1 ,li4 ], FourVector[mom3, li2]FourVector[mom4, li3]MetricTensor[li1 ,li4 ], FourVector[mom1, li4]FourVector[mom2, li1]MetricTensor[li2 ,li3 ], FourVector[mom1, li4]FourVector[mom3, li1]MetricTensor[li2 ,li3 ], FourVector[mom2, li4]FourVector[mom3, li1]MetricTensor[li2 ,li3 ], FourVector[mom2, li1]FourVector[mom3, li4]MetricTensor[li2 ,li3 ], FourVector[mom2, li4]FourVector[mom4, li1]MetricTensor[li2 ,li3 ], FourVector[mom3, li4]FourVector[mom4, li1]MetricTensor[li2 ,li3 ], MetricTensor[li1 ,li4 ]MetricTensor[li2 ,li3 ], FourVector[mom1, li3]FourVector[mom2, li1]MetricTensor[li2 ,li4 ], FourVector[mom2, li3]FourVector[mom3, li1]MetricTensor[li2 ,li4 ], FourVector[mom1, li3]FourVector[mom4, li1]MetricTensor[li2 ,li4 ], FourVector[mom2, li3]FourVector[mom4, li1]MetricTensor[li2 ,li4 ], FourVector[mom2, li1]FourVector[mom4, li3]MetricTensor[li2 ,li4 ], FourVector[mom3, li1]FourVector[mom4, li3]MetricTensor[li2 ,li4 ], MetricTensor[li1 ,li3 ]MetricTensor[li2 ,li4 ], FourVector[mom1, li2]FourVector[mom3, li1]MetricTensor[li3 ,li4 ], FourVector[mom2, li1]FourVector[mom3, li2]MetricTensor[li3 ,li4 ], FourVector[mom1, li2]FourVector[mom4, li1]MetricTensor[li3 ,li4 ], FourVector[mom3, li2]FourVector[mom4, li1]MetricTensor[li3 ,li4 ], FourVector[mom2, li1]FourVector[mom4, li2]MetricTensor[li3 ,li4 ], FourVector[mom3, li1]FourVector[mom4, li2]MetricTensor[li3 ,li4 ], MetricTensor[li1 ,li2 ]MetricTensor[li3 ,li4 ], MetricTensor[li1 ,li4 ]MetricTensor[li2 ,li3 ]ScalarProduct[mom1,mom2], MetricTensor[li1 ,li3 ]MetricTensor[li2 ,li4 ]ScalarProduct[mom1,mom2], MetricTensor[li1 ,li4 ]MetricTensor[li2 ,li3 ]ScalarProduct[mom1,mom3], MetricTensor[li1 ,li2 ]MetricTensor[li3 ,li4 ]ScalarProduct[mom1,mom3], MetricTensor[li1 ,li3 ]MetricTensor[li2 ,li4 ]ScalarProduct[mom1,mom4], MetricTensor[li1 ,li2 ]MetricTensor[li3 ,li4 ]ScalarProduct[mom1,mom4], MetricTensor[li1 ,li3 ]MetricTensor[li2 ,li4 ]ScalarProduct[mom2,mom3], MetricTensor[li1 ,li2 ]MetricTensor[li3 ,li4 ]ScalarProduct[mom2,mom3], MetricTensor[li1 ,li4 ]MetricTensor[li2 ,li3 ]ScalarProduct[mom2,mom4], MetricTensor[li1 ,li2 ]MetricTensor[li3 ,li4 ]ScalarProduct[mom2,mom4], MetricTensor[li1 ,li4 ]MetricTensor[li2 ,li3 ]ScalarProduct[mom3,mom4], MetricTensor[li1 ,li3 ]MetricTensor[li2 ,li4 ]ScalarProduct[mom3,mom4]}
}

(* FlippingRules: the flipping rules determines how Dirac
   objects change when the order of fermion fields in the
   coupling is reversed. In other words, it defines how the 
   coupling C[F, -F, ...] is derived from C[-F, F, ...].*)

M$FlippingRules = {
}

	(* TruncationRules: rule for omitting the wave functions of
	   external Propagators defined in this file. *)

M$TruncationRules = {
  _PolarizationVector -> 1,
  _DiracSpinor -> 1,
  _MajoranaSpinor -> 1 
}
	(* LastGenericRules: the very last rules that are applied to an
	   amplitude before it is returned by CreateFeynAmp. *)

M$LastGenericRules = {
  PolarizationVector[p_, _. mom:FourMomentum[Outgoing, _], li_] :>
    Conjugate[PolarizationVector][p, mom, li]
}
	(* cosmetics: *)

	(*  left spinor in chain + mom incoming -> ar v
	    left spinor in chain + mom outgoing -> ar u
	   right spinor in chain + mom incoming -> u
	   right spinor in chain + mom outgoing -> v *)
Format[
  FermionChain[
    NonCommutative[_[s1_. mom1_, mass1_]],
    r___,
    NonCommutative[_[s2_. mom2_, mass2_]]] ] :=
  Overscript[If[FreeQ[mom1, Incoming], "u", "v"], "_"][mom1, mass1] .
    r . If[FreeQ[mom2, Outgoing], "u", "v"][mom2, mass2]

Format[ DiracSlash ] = "gs"

Format[ DiracMatrix ] = "ga"

Format[ ChiralityProjector[1] ] = SequenceForm["om", Subscript["+"]]

Format[ ChiralityProjector[-1] ] = SequenceForm["om", Subscript["-"]]

Format[ GaugeXi[a_] ] := SequenceForm["xi", Subscript[a]]

Format[ PolarizationVector ] = "ep"

Unprotect[Conjugate];
Format[ Conjugate[a_] ] = SequenceForm[a, Superscript["*"]];
Protect[Conjugate]

Format[ MetricTensor ] = "g"

Format[ ScalarProduct[a__] ] := Dot[a]

Format[ FourVector[a_, b_] ] := a[b]



==> anc/SMEFT6_3and4pts/SMEFT6_3and4pts.mod <==
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)
(*                                                                             *)
(*         This file has been automatically generated by FeynRules.            *)
(*                                                                             *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)


FR$ModelInformation={
  ModelName->"Standard Model",
  Authors -> {"T Corbett"},
  Version -> "1.0",
  Date -> "",
  Institutions -> {"Niels Bohr Institute"},
  Emails -> {"corbett.t.s@gmail.com"},
  URLs -> ""};

FR$ClassesTranslation={A -> V[1], ABG -> V[2], Z -> V[3], ZBG -> V[4], W -> V[5], WBG -> V[6], G -> V[7], GBG -> V[8], ghA -> U[1], ghZ -> U[2], ghWp -> U[3], ghWm -> U[4], ghG -> U[5], ve -> F[1], vm -> F[2], vt -> F[3], e -> F[4], mu -> F[5], ta -> F[6], u -> F[7], c -> F[8], t -> F[9], d -> F[10], s -> F[11], b -> F[12], H -> S[1], HBG -> S[2], G0 -> S[3], G0BG -> S[4], GP -> S[5], GPBG -> S[6]};

FR$InteractionOrderPerturbativeExpansion={{QCD, 0}, {QED, 0}, {NP, 0}};

FR$GoldstoneList={S[3], S[4], S[5], S[6]};

(*     Declared indices    *)

IndexRange[ Index[Gluon] ] = NoUnfold[ Range[ 8 ] ]

IndexRange[ Index[SU2W] ] = Range[ 3 ]

IndexRange[ Index[Generation] ] = Range[ 3 ]

IndexRange[ Index[Colour] ] = NoUnfold[ Range[ 3 ] ]

IndexRange[ Index[SU2D] ] = Range[ 2 ]

(*     Declared particles    *)

M$ClassesDescription = {
V[1] == {
    SelfConjugate -> True,
    PropagatorType -> Sine,
    PropagatorArrow -> None,
    Mass -> 0,
    Indices -> {},
    PropagatorLabel -> "A" },

V[2] == {
    SelfConjugate -> True,
    PropagatorType -> Sine,
    PropagatorArrow -> None,
    Mass -> 0,
    Indices -> {},
    PropagatorLabel -> "ABG" },

V[3] == {
    SelfConjugate -> True,
    PropagatorType -> Sine,
    PropagatorArrow -> None,
    Mass -> MZbar,
    Indices -> {},
    PropagatorLabel -> "Z" },

V[4] == {
    SelfConjugate -> True,
    PropagatorType -> Sine,
    PropagatorArrow -> None,
    Mass -> MZbar,
    Indices -> {},
    PropagatorLabel -> "ZBG" },

V[5] == {
    SelfConjugate -> False,
    QuantumNumbers -> {Q},
    PropagatorType -> Sine,
    PropagatorArrow -> Forward,
    Mass -> MWbar,
    Indices -> {},
    PropagatorLabel -> "W" },

V[6] == {
    SelfConjugate -> False,
    QuantumNumbers -> {Q},
    PropagatorType -> Sine,
    PropagatorArrow -> Forward,
    Mass -> MWbar,
    Indices -> {},
    PropagatorLabel -> "WBG" },

V[7] == {
    SelfConjugate -> True,
    PropagatorType -> Cycles,
    PropagatorArrow -> None,
    Mass -> 0,
    Indices -> {Index[Gluon]},
    PropagatorLabel -> "G" },

V[8] == {
    SelfConjugate -> True,
    PropagatorType -> Cycles,
    PropagatorArrow -> None,
    Mass -> 0,
    Indices -> {Index[Gluon]},
    PropagatorLabel -> "GBG" },

U[1] == {
    SelfConjugate -> False,
    QuantumNumbers -> {GhostNumber},
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward,
    Mass -> 0,
    Indices -> {},
    PropagatorLabel -> "ghA" },

U[2] == {
    SelfConjugate -> False,
    QuantumNumbers -> {GhostNumber},
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward,
    Mass -> MZbar,
    Indices -> {},
    PropagatorLabel -> "ghZ" },

U[3] == {
    SelfConjugate -> False,
    QuantumNumbers -> {GhostNumber, Q},
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward,
    Mass -> MWbar,
    Indices -> {},
    PropagatorLabel -> "ghWp" },

U[4] == {
    SelfConjugate -> False,
    QuantumNumbers -> {GhostNumber, -Q},
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward,
    Mass -> MWbar,
    Indices -> {},
    PropagatorLabel -> "ghWm" },

U[5] == {
    SelfConjugate -> False,
    QuantumNumbers -> {GhostNumber},
    PropagatorType -> GhostDash,
    PropagatorArrow -> Forward,
    Mass -> 0,
    Indices -> {Index[Gluon]},
    PropagatorLabel -> "ghG" },

F[1] == {
    SelfConjugate -> False,
    QuantumNumbers -> {LeptonNumber},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> 0,
    Indices -> {},
    PropagatorLabel -> "ve" },

F[2] == {
    SelfConjugate -> False,
    QuantumNumbers -> {LeptonNumber},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> 0,
    Indices -> {},
    PropagatorLabel -> "vm" },

F[3] == {
    SelfConjugate -> False,
    QuantumNumbers -> {LeptonNumber},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> 0,
    Indices -> {},
    PropagatorLabel -> "vt" },

F[4] == {
    SelfConjugate -> False,
    QuantumNumbers -> {-Q, LeptonNumber},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MEbar,
    Indices -> {},
    PropagatorLabel -> "e" },

F[5] == {
    SelfConjugate -> False,
    QuantumNumbers -> {-Q, LeptonNumber},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MMUbar,
    Indices -> {},
    PropagatorLabel -> "mu" },

F[6] == {
    SelfConjugate -> False,
    QuantumNumbers -> {-Q, LeptonNumber},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MTAbar,
    Indices -> {},
    PropagatorLabel -> "ta" },

F[7] == {
    SelfConjugate -> False,
    QuantumNumbers -> {(2*Q)/3},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MUbar,
    Indices -> {Index[Colour]},
    PropagatorLabel -> "u" },

F[8] == {
    SelfConjugate -> False,
    QuantumNumbers -> {(2*Q)/3},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MCbar,
    Indices -> {Index[Colour]},
    PropagatorLabel -> "c" },

F[9] == {
    SelfConjugate -> False,
    QuantumNumbers -> {(2*Q)/3},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MTbar,
    Indices -> {Index[Colour]},
    PropagatorLabel -> "t" },

F[10] == {
    SelfConjugate -> False,
    QuantumNumbers -> {-Q/3},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MDbar,
    Indices -> {Index[Colour]},
    PropagatorLabel -> "d" },

F[11] == {
    SelfConjugate -> False,
    QuantumNumbers -> {-Q/3},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MSbar,
    Indices -> {Index[Colour]},
    PropagatorLabel -> "s" },

F[12] == {
    SelfConjugate -> False,
    QuantumNumbers -> {-Q/3},
    PropagatorType -> Straight,
    PropagatorArrow -> Forward,
    Mass -> MBbar,
    Indices -> {Index[Colour]},
    PropagatorLabel -> "b" },

S[1] == {
    SelfConjugate -> True,
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> MHbar,
    Indices -> {},
    PropagatorLabel -> "H" },

S[2] == {
    SelfConjugate -> True,
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> MHbar,
    Indices -> {},
    PropagatorLabel -> "HBG" },

S[3] == {
    SelfConjugate -> True,
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> MZbar,
    Indices -> {},
    PropagatorLabel -> "G0" },

S[4] == {
    SelfConjugate -> True,
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> MZbar,
    Indices -> {},
    PropagatorLabel -> "G0BG" },

S[5] == {
    SelfConjugate -> False,
    QuantumNumbers -> {Q},
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> MWbar,
    Indices -> {},
    PropagatorLabel -> "GP" },

S[6] == {
    SelfConjugate -> False,
    QuantumNumbers -> {Q},
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> MWbar,
    Indices -> {},
    PropagatorLabel -> "GPBG" }
}


(*        Definitions       *)

GaugeXi[ V[1] ] = xiBG;
GaugeXi[ V[2] ] = xiBG;
GaugeXi[ V[3] ] = xiBG;
GaugeXi[ V[4] ] = xiBG;
GaugeXi[ V[5] ] = xiBG;
GaugeXi[ V[6] ] = xiBG;
GaugeXi[ V[7] ] = xiGBG;
GaugeXi[ V[8] ] = xiGBG;
GaugeXi[ U[1] ] = xiBG;
GaugeXi[ U[2] ] = xiBG;
GaugeXi[ U[3] ] = xiBG;
GaugeXi[ U[4] ] = xiBG;
GaugeXi[ U[5] ] = xiGBG;
GaugeXi[ S[1] ] = 1;
GaugeXi[ S[2] ] = 1;
GaugeXi[ S[3] ] = xiBG;
GaugeXi[ S[4] ] = xiBG;
GaugeXi[ S[5] ] = xiBG;
GaugeXi[ S[6] ] = xiBG;

MZbar[ ___ ] := MZbar;
MWbar[ ___ ] := MWbar;
MEbar[ ___ ] := MEbar;
MMUbar[ ___ ] := MMUbar;
MTAbar[ ___ ] := MTAbar;
MUbar[ ___ ] := MUbar;
MCbar[ ___ ] := MCbar;
MTbar[ ___ ] := MTbar;
MDbar[ ___ ] := MDbar;
MSbar[ ___ ] := MSbar;
MBbar[ ___ ] := MBbar;
MHbar[ ___ ] := MHbar;


TheLabel[ V[7, {__}] ] := TheLabel[V[7]];
TheLabel[ V[8, {__}] ] := TheLabel[V[8]];
TheLabel[ U[5, {__}] ] := TheLabel[U[5]];
TheLabel[ F[7, {__}] ] := TheLabel[F[7]];
TheLabel[ F[8, {__}] ] := TheLabel[F[8]];
TheLabel[ F[9, {__}] ] := TheLabel[F[9]];
TheLabel[ F[10, {__}] ] := TheLabel[F[10]];
TheLabel[ F[11, {__}] ] := TheLabel[F[11]];
TheLabel[ F[12, {__}] ] := TheLabel[F[12]];


(*      Couplings (calculated by FeynRules)      *)

M$CouplingMatrices = {

C[ S[3] , S[3] , S[3] , S[3] ] == {{(3*I)*(3*cH*vev^2 + 2*lam*(-1 + cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[3] , S[3] , S[3] , S[4] ] == {{(3*I)*(3*cH*vev^2 + 2*lam*(-1 + cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[3] , S[3] , S[4] , S[4] ] == {{I*gc3*(12*lam*(-1 + cHD*vev^2) + vev^2*(18*cH - (2*cHB*g1^2 + 2*g2*(cHWB*g1 + cHW*g2) + cHD*(g1^2 + g2^2))*xiBG)), 0}, {(2*I)*(4*cHbox - cHD)*gc3, 0}, {(2*I)*(4*cHbox - cHD)*gc3, 0}, {(2*I)*(4*cHbox - cHD)*gc3, 0}, {(2*I)*(4*cHbox - cHD)*gc3, 0}, {(2*I)*(4*cHbox - cHD)*gc3, 0}, {(2*I)*(4*cHbox - cHD)*gc3, 0}},

C[ S[3] , S[4] , S[4] , S[4] ] == {{(3*I)*(3*cH*vev^2 + 2*lam*(-1 + cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[4] , S[4] , S[4] , S[4] ] == {{(3*I)*(3*cH*vev^2 + 2*lam*(-1 + cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[3] , S[3] , S[5] , -S[5] ] == {{(2*I)*gc6*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc6, 0}, {I*(4*cHbox - cHD)*gc6, 0}, {I*(4*cHbox - cHD)*gc6, 0}, {I*(4*cHbox - cHD)*gc6, 0}, {0, 0}},

C[ S[3] , S[4] , S[5] , -S[5] ] == {{(2*I)*gc7*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc7, 0}, {I*(4*cHbox - cHD)*gc7, 0}, {I*(4*cHbox - cHD)*gc7, 0}, {I*(4*cHbox - cHD)*gc7, 0}, {0, 0}},

C[ S[4] , S[4] , S[5] , -S[5] ] == {{I*gc8*(12*cH*vev^2 + 4*lam*(-2 + cHD*vev^2) + g2^2*(-2 + cHD*vev^2 - 8*cHW*vev^2)*xiBG), 0}, {0, 0}, {(2*I)*(4*cHbox - cHD)*gc8, 0}, {(2*I)*(4*cHbox - cHD)*gc8, 0}, {(2*I)*(4*cHbox - cHD)*gc8, 0}, {(2*I)*(4*cHbox - cHD)*gc8, 0}, {0, 0}},

C[ S[5] , S[5] , -S[5] , -S[5] ] == {{(2*I)*(-2*lam + 3*cH*vev^2), 0}, {(4*I)*cHbox, 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {(4*I)*cHbox, 0}},

C[ S[3] , S[3] , -S[5] , S[6] ] == {{(2*I)*gc10*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc10, 0}, {I*(4*cHbox - cHD)*gc10, 0}, {I*(4*cHbox - cHD)*gc10, 0}, {I*(4*cHbox - cHD)*gc10, 0}, {0, 0}},

C[ S[3] , S[4] , -S[5] , S[6] ] == {{I*gc11*(24*cH*vev^2 + 8*lam*(-2 + cHD*vev^2) + g2^2*(2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG), 0}, {0, 0}, {(4*I)*(4*cHbox - cHD)*gc11, 0}, {(4*I)*(4*cHbox - cHD)*gc11, 0}, {(4*I)*(4*cHbox - cHD)*gc11, 0}, {(4*I)*(4*cHbox - cHD)*gc11, 0}, {0, 0}},

C[ S[4] , S[4] , -S[5] , S[6] ] == {{(2*I)*gc12*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc12, 0}, {I*(4*cHbox - cHD)*gc12, 0}, {I*(4*cHbox - cHD)*gc12, 0}, {I*(4*cHbox - cHD)*gc12, 0}, {0, 0}},

C[ S[5] , -S[5] , -S[5] , S[6] ] == {{(2*I)*(-2*lam + 3*cH*vev^2), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {(4*I)*cHbox, 0}, {(4*I)*cHbox, 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}},

C[ -S[5] , -S[5] , S[6] , S[6] ] == {{I*gc14*(-8*lam + 12*cH*vev^2 + (2*cHWB*g1*g2*vev^2 + g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(1 + cHD*vev^2 + 2*cHW*vev^2))*xiBG), 0}, {(8*I)*cHbox*gc14, 0}, {(2*I)*(2*cHbox - cHD)*gc14, 0}, {(2*I)*(2*cHbox - cHD)*gc14, 0}, {(2*I)*(2*cHbox - cHD)*gc14, 0}, {(2*I)*(2*cHbox - cHD)*gc14, 0}, {(8*I)*cHbox*gc14, 0}},

C[ S[3] , S[3] , S[5] , -S[6] ] == {{(2*I)*gc15*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc15, 0}, {I*(4*cHbox - cHD)*gc15, 0}, {I*(4*cHbox - cHD)*gc15, 0}, {I*(4*cHbox - cHD)*gc15, 0}, {0, 0}},

C[ S[3] , S[4] , S[5] , -S[6] ] == {{I*gc16*(24*cH*vev^2 + 8*lam*(-2 + cHD*vev^2) + g2^2*(2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG), 0}, {0, 0}, {(4*I)*(4*cHbox - cHD)*gc16, 0}, {(4*I)*(4*cHbox - cHD)*gc16, 0}, {(4*I)*(4*cHbox - cHD)*gc16, 0}, {(4*I)*(4*cHbox - cHD)*gc16, 0}, {0, 0}},

C[ S[4] , S[4] , S[5] , -S[6] ] == {{(2*I)*gc17*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc17, 0}, {I*(4*cHbox - cHD)*gc17, 0}, {I*(4*cHbox - cHD)*gc17, 0}, {I*(4*cHbox - cHD)*gc17, 0}, {0, 0}},

C[ S[5] , S[5] , -S[5] , -S[6] ] == {{(2*I)*(-2*lam + 3*cH*vev^2), 0}, {(4*I)*cHbox, 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {(4*I)*cHbox, 0}},

C[ S[3] , S[3] , S[6] , -S[6] ] == {{I*gc19*(12*cH*vev^2 + 4*lam*(-2 + cHD*vev^2) - (2*(2*cHB + cHD)*g1^2*vev^2 + 4*cHWB*g1*g2*vev^2 + g2^2*(2 + cHD*vev^2 + 8*cHW*vev^2))*xiBG), 0}, {0, 0}, {(2*I)*(4*cHbox - cHD)*gc19, 0}, {(2*I)*(4*cHbox - cHD)*gc19, 0}, {(2*I)*(4*cHbox - cHD)*gc19, 0}, {(2*I)*(4*cHbox - cHD)*gc19, 0}, {0, 0}},

C[ S[3] , S[4] , S[6] , -S[6] ] == {{(2*I)*gc20*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc20, 0}, {I*(4*cHbox - cHD)*gc20, 0}, {I*(4*cHbox - cHD)*gc20, 0}, {I*(4*cHbox - cHD)*gc20, 0}, {0, 0}},

C[ S[4] , S[4] , S[6] , -S[6] ] == {{(2*I)*gc21*(3*cH*vev^2 + lam*(-2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc21, 0}, {I*(4*cHbox - cHD)*gc21, 0}, {I*(4*cHbox - cHD)*gc21, 0}, {I*(4*cHbox - cHD)*gc21, 0}, {0, 0}},

C[ S[5] , -S[5] , S[6] , -S[6] ] == {{(-I)*gc22*(16*lam - 24*cH*vev^2 + (2*cHWB*g1*g2*vev^2 + g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(1 + cHD*vev^2 + 6*cHW*vev^2))*xiBG), 0}, {(4*I)*(2*cHbox - cHD)*gc22, 0}, {(16*I)*cHbox*gc22, 0}, {(4*I)*(2*cHbox - cHD)*gc22, 0}, {(4*I)*(2*cHbox - cHD)*gc22, 0}, {(16*I)*cHbox*gc22, 0}, {(4*I)*(2*cHbox - cHD)*gc22, 0}},

C[ -S[5] , S[6] , S[6] , -S[6] ] == {{(2*I)*(-2*lam + 3*cH*vev^2), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {(4*I)*cHbox, 0}, {(4*I)*cHbox, 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}},

C[ S[5] , S[5] , -S[6] , -S[6] ] == {{I*gc24*(-8*lam + 12*cH*vev^2 + (2*cHWB*g1*g2*vev^2 + g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(1 + cHD*vev^2 + 2*cHW*vev^2))*xiBG), 0}, {(8*I)*cHbox*gc24, 0}, {(2*I)*(2*cHbox - cHD)*gc24, 0}, {(2*I)*(2*cHbox - cHD)*gc24, 0}, {(2*I)*(2*cHbox - cHD)*gc24, 0}, {(2*I)*(2*cHbox - cHD)*gc24, 0}, {(8*I)*cHbox*gc24, 0}},

C[ S[5] , S[6] , -S[6] , -S[6] ] == {{(2*I)*(-2*lam + 3*cH*vev^2), 0}, {(4*I)*cHbox, 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {(4*I)*cHbox, 0}},

C[ S[6] , S[6] , -S[6] , -S[6] ] == {{(2*I)*(-2*lam + 3*cH*vev^2), 0}, {(4*I)*cHbox, 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {I*(2*cHbox - cHD), 0}, {(4*I)*cHbox, 0}},

C[ S[3] , S[3] , S[1] , S[1] ] == {{(-I)*gc27*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*cHD*gc27, 0}, {(-2*I)*cHbox*gc27, 0}, {(-2*I)*cHbox*gc27, 0}, {(-2*I)*cHbox*gc27, 0}, {(-2*I)*cHbox*gc27, 0}, {I*cHD*gc27, 0}},

C[ S[3] , S[4] , S[1] , S[1] ] == {{(-I)*gc28*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*cHD*gc28, 0}, {(-2*I)*cHbox*gc28, 0}, {(-2*I)*cHbox*gc28, 0}, {(-2*I)*cHbox*gc28, 0}, {(-2*I)*cHbox*gc28, 0}, {I*cHD*gc28, 0}},

C[ S[4] , S[4] , S[1] , S[1] ] == {{(-I)*gc29*(18*cH*vev^2 + lam*(-4 - 8*cHbox*vev^2 + 4*cHD*vev^2) - (2*cHWB*g1*g2*vev^2 + g1^2*(1 + 2*cHB*vev^2 + 2*cHbox*vev^2) + g2^2*(1 + 2*cHbox*vev^2 + 2*cHW*vev^2))*xiBG), 0}, {(2*I)*cHD*gc29, 0}, {(-4*I)*cHbox*gc29, 0}, {(-4*I)*cHbox*gc29, 0}, {(-4*I)*cHbox*gc29, 0}, {(-4*I)*cHbox*gc29, 0}, {(2*I)*cHD*gc29, 0}},

C[ S[5] , -S[5] , S[1] , S[1] ] == {{(2*I)*gc30*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc30, 0}, {I*(4*cHbox - cHD)*gc30, 0}, {I*(4*cHbox - cHD)*gc30, 0}, {I*(4*cHbox - cHD)*gc30, 0}, {0, 0}},

C[ -S[5] , S[6] , S[1] , S[1] ] == {{(2*I)*gc31*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc31, 0}, {I*(4*cHbox - cHD)*gc31, 0}, {I*(4*cHbox - cHD)*gc31, 0}, {I*(4*cHbox - cHD)*gc31, 0}, {0, 0}},

C[ S[5] , -S[6] , S[1] , S[1] ] == {{(2*I)*gc32*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc32, 0}, {I*(4*cHbox - cHD)*gc32, 0}, {I*(4*cHbox - cHD)*gc32, 0}, {I*(4*cHbox - cHD)*gc32, 0}, {0, 0}},

C[ S[6] , -S[6] , S[1] , S[1] ] == {{I*gc33*(36*cH*vev^2 - 4*lam*(2 + 4*cHbox*vev^2 - cHD*vev^2) + g2^2*(-2 - 4*cHbox*vev^2 + cHD*vev^2 - 4*cHW*vev^2)*xiBG), 0}, {0, 0}, {(2*I)*(4*cHbox - cHD)*gc33, 0}, {(2*I)*(4*cHbox - cHD)*gc33, 0}, {(2*I)*(4*cHbox - cHD)*gc33, 0}, {(2*I)*(4*cHbox - cHD)*gc33, 0}, {0, 0}},

C[ S[1] , S[1] , S[1] , S[1] ] == {{(3*I)*(15*cH*vev^2 + lam*(-2 - 8*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[3] , S[3] , S[1] , S[2] ] == {{(-I)*gc35*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*cHD*gc35, 0}, {(-2*I)*cHbox*gc35, 0}, {(-2*I)*cHbox*gc35, 0}, {(-2*I)*cHbox*gc35, 0}, {(-2*I)*cHbox*gc35, 0}, {I*cHD*gc35, 0}},

C[ S[3] , S[4] , S[1] , S[2] ] == {{(-I)*gc36*(36*cH*vev^2 - 8*lam*(1 + 2*cHbox*vev^2 - cHD*vev^2) + (6*cHWB*g1*g2*vev^2 + g1^2*(1 + 6*cHB*vev^2 + 2*cHbox*vev^2 + 2*cHD*vev^2) + g2^2*(1 + 2*cHbox*vev^2 + 2*cHD*vev^2 + 6*cHW*vev^2))*xiBG), 0}, {(4*I)*cHD*gc36, 0}, {(-8*I)*cHbox*gc36, 0}, {(-8*I)*cHbox*gc36, 0}, {(-8*I)*cHbox*gc36, 0}, {(-8*I)*cHbox*gc36, 0}, {(4*I)*cHD*gc36, 0}},

C[ S[4] , S[4] , S[1] , S[2] ] == {{(-I)*gc37*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*cHD*gc37, 0}, {(-2*I)*cHbox*gc37, 0}, {(-2*I)*cHbox*gc37, 0}, {(-2*I)*cHbox*gc37, 0}, {(-2*I)*cHbox*gc37, 0}, {I*cHD*gc37, 0}},

C[ S[5] , -S[5] , S[1] , S[2] ] == {{(2*I)*gc38*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc38, 0}, {I*(4*cHbox - cHD)*gc38, 0}, {I*(4*cHbox - cHD)*gc38, 0}, {I*(4*cHbox - cHD)*gc38, 0}, {0, 0}},

C[ -S[5] , S[6] , S[1] , S[2] ] == {{I*gc39*(72*cH*vev^2 - 8*lam*(2 + 4*cHbox*vev^2 - cHD*vev^2) + g2^2*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 12*cHW*vev^2)*xiBG), 0}, {0, 0}, {(4*I)*(4*cHbox - cHD)*gc39, 0}, {(4*I)*(4*cHbox - cHD)*gc39, 0}, {(4*I)*(4*cHbox - cHD)*gc39, 0}, {(4*I)*(4*cHbox - cHD)*gc39, 0}, {0, 0}},

C[ S[5] , -S[6] , S[1] , S[2] ] == {{I*gc40*(72*cH*vev^2 - 8*lam*(2 + 4*cHbox*vev^2 - cHD*vev^2) + g2^2*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 12*cHW*vev^2)*xiBG), 0}, {0, 0}, {(4*I)*(4*cHbox - cHD)*gc40, 0}, {(4*I)*(4*cHbox - cHD)*gc40, 0}, {(4*I)*(4*cHbox - cHD)*gc40, 0}, {(4*I)*(4*cHbox - cHD)*gc40, 0}, {0, 0}},

C[ S[6] , -S[6] , S[1] , S[2] ] == {{(2*I)*gc41*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc41, 0}, {I*(4*cHbox - cHD)*gc41, 0}, {I*(4*cHbox - cHD)*gc41, 0}, {I*(4*cHbox - cHD)*gc41, 0}, {0, 0}},

C[ S[1] , S[1] , S[1] , S[2] ] == {{(3*I)*(15*cH*vev^2 + lam*(-2 - 8*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[3] , S[3] , S[2] , S[2] ] == {{(-I)*gc43*(18*cH*vev^2 + lam*(-4 - 8*cHbox*vev^2 + 4*cHD*vev^2) - (12*cHWB*g1*g2*vev^2 + g1^2*(1 + 12*cHB*vev^2 + 2*cHbox*vev^2 + 5*cHD*vev^2) + g2^2*(1 + 2*cHbox*vev^2 + 5*cHD*vev^2 + 12*cHW*vev^2))*xiBG), 0}, {(2*I)*cHD*gc43, 0}, {(-4*I)*cHbox*gc43, 0}, {(-4*I)*cHbox*gc43, 0}, {(-4*I)*cHbox*gc43, 0}, {(-4*I)*cHbox*gc43, 0}, {(2*I)*cHD*gc43, 0}},

C[ S[3] , S[4] , S[2] , S[2] ] == {{(-I)*gc44*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*cHD*gc44, 0}, {(-2*I)*cHbox*gc44, 0}, {(-2*I)*cHbox*gc44, 0}, {(-2*I)*cHbox*gc44, 0}, {(-2*I)*cHbox*gc44, 0}, {I*cHD*gc44, 0}},

C[ S[4] , S[4] , S[2] , S[2] ] == {{(-I)*gc45*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*cHD*gc45, 0}, {(-2*I)*cHbox*gc45, 0}, {(-2*I)*cHbox*gc45, 0}, {(-2*I)*cHbox*gc45, 0}, {(-2*I)*cHbox*gc45, 0}, {I*cHD*gc45, 0}},

C[ S[5] , -S[5] , S[2] , S[2] ] == {{I*gc46*(36*cH*vev^2 - 4*lam*(2 + 4*cHbox*vev^2 - cHD*vev^2) + g2^2*(-2 - 4*cHbox*vev^2 + cHD*vev^2 - 24*cHW*vev^2)*xiBG), 0}, {0, 0}, {(2*I)*(4*cHbox - cHD)*gc46, 0}, {(2*I)*(4*cHbox - cHD)*gc46, 0}, {(2*I)*(4*cHbox - cHD)*gc46, 0}, {(2*I)*(4*cHbox - cHD)*gc46, 0}, {0, 0}},

C[ -S[5] , S[6] , S[2] , S[2] ] == {{(2*I)*gc47*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc47, 0}, {I*(4*cHbox - cHD)*gc47, 0}, {I*(4*cHbox - cHD)*gc47, 0}, {I*(4*cHbox - cHD)*gc47, 0}, {0, 0}},

C[ S[5] , -S[6] , S[2] , S[2] ] == {{(2*I)*gc48*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc48, 0}, {I*(4*cHbox - cHD)*gc48, 0}, {I*(4*cHbox - cHD)*gc48, 0}, {I*(4*cHbox - cHD)*gc48, 0}, {0, 0}},

C[ S[6] , -S[6] , S[2] , S[2] ] == {{(2*I)*gc49*(9*cH*vev^2 + lam*(-2 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc49, 0}, {I*(4*cHbox - cHD)*gc49, 0}, {I*(4*cHbox - cHD)*gc49, 0}, {I*(4*cHbox - cHD)*gc49, 0}, {0, 0}},

C[ S[1] , S[1] , S[2] , S[2] ] == {{(3*I)*(15*cH*vev^2 + lam*(-2 - 8*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[1] , S[2] , S[2] , S[2] ] == {{(3*I)*(15*cH*vev^2 + lam*(-2 - 8*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[2] , S[2] , S[2] , S[2] ] == {{(3*I)*(15*cH*vev^2 + lam*(-2 - 8*cHbox*vev^2 + 2*cHD*vev^2)), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}, {I*(4*cHbox - cHD), 0}},

C[ S[3] , S[3] , S[1] ] == {{I*gc53*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(-2*I)*cHD*gc53, 0}, {(4*I)*cHbox*gc53, 0}, {(4*I)*cHbox*gc53, 0}},

C[ S[3] , S[4] , S[1] ] == {{I*gc54*(48*cH*vev^2 - 8*lam*(4 + 4*cHbox*vev^2 - 3*cHD*vev^2) + (8*cHWB*g1*g2*vev^2 + g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2) + g2^2*(4 + 4*cHbox*vev^2 + cHD*vev^2 + 8*cHW*vev^2))*xiBG), 0}, {(-16*I)*cHD*gc54, 0}, {(32*I)*cHbox*gc54, 0}, {(32*I)*cHbox*gc54, 0}},

C[ S[4] , S[4] , S[1] ] == {{I*gc55*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(-2*I)*cHD*gc55, 0}, {(4*I)*cHbox*gc55, 0}, {(4*I)*cHbox*gc55, 0}},

C[ S[5] , -S[5] , S[1] ] == {{I*gc56*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc56, 0}, {I*(4*cHbox - cHD)*gc56, 0}},

C[ -S[5] , S[6] , S[1] ] == {{I*gc57*(48*cH*vev^2 - 8*lam*(4 + 4*cHbox*vev^2 - cHD*vev^2) + g2^2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2)*xiBG), 0}, {0, 0}, {(8*I)*(4*cHbox - cHD)*gc57, 0}, {(8*I)*(4*cHbox - cHD)*gc57, 0}},

C[ S[5] , -S[6] , S[1] ] == {{I*gc58*(48*cH*vev^2 - 8*lam*(4 + 4*cHbox*vev^2 - cHD*vev^2) + g2^2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2)*xiBG), 0}, {0, 0}, {(8*I)*(4*cHbox - cHD)*gc58, 0}, {(8*I)*(4*cHbox - cHD)*gc58, 0}},

C[ S[6] , -S[6] , S[1] ] == {{I*gc59*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc59, 0}, {I*(4*cHbox - cHD)*gc59, 0}},

C[ S[1] , S[1] , S[1] ] == {{(3*I)*gc60*(10*cH*vev^2 + lam*(-4 - 12*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(2*I)*(4*cHbox - cHD)*gc60, 0}, {(2*I)*(4*cHbox - cHD)*gc60, 0}, {(2*I)*(4*cHbox - cHD)*gc60, 0}},

C[ S[3] , S[3] , S[2] ] == {{(-I)*gc61*(-24*cH*vev^2 + 4*lam*(4 + 4*cHbox*vev^2 - 3*cHD*vev^2) + (16*cHWB*g1*g2*vev^2 + g1^2*(4 + 16*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + g2^2*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 16*cHW*vev^2))*xiBG), 0}, {(-8*I)*cHD*gc61, 0}, {(16*I)*cHbox*gc61, 0}, {(16*I)*cHbox*gc61, 0}},

C[ S[3] , S[4] , S[2] ] == {{I*gc62*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(-2*I)*cHD*gc62, 0}, {(4*I)*cHbox*gc62, 0}, {(4*I)*cHbox*gc62, 0}},

C[ S[4] , S[4] , S[2] ] == {{I*gc63*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(-2*I)*cHD*gc63, 0}, {(4*I)*cHbox*gc63, 0}, {(4*I)*cHbox*gc63, 0}},

C[ S[5] , -S[5] , S[2] ] == {{I*gc64*(24*cH*vev^2 - 4*lam*(4 + 4*cHbox*vev^2 - cHD*vev^2) + g2^2*(-4 - 4*cHbox*vev^2 + cHD*vev^2 - 16*cHW*vev^2)*xiBG), 0}, {0, 0}, {(4*I)*(4*cHbox - cHD)*gc64, 0}, {(4*I)*(4*cHbox - cHD)*gc64, 0}},

C[ -S[5] , S[6] , S[2] ] == {{I*gc65*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc65, 0}, {I*(4*cHbox - cHD)*gc65, 0}},

C[ S[5] , -S[6] , S[2] ] == {{I*gc66*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc66, 0}, {I*(4*cHbox - cHD)*gc66, 0}},

C[ S[6] , -S[6] , S[2] ] == {{I*gc67*(6*cH*vev^2 + lam*(-4 - 4*cHbox*vev^2 + cHD*vev^2)), 0}, {0, 0}, {I*(4*cHbox - cHD)*gc67, 0}, {I*(4*cHbox - cHD)*gc67, 0}},

C[ S[1] , S[1] , S[2] ] == {{(3*I)*gc68*(10*cH*vev^2 + lam*(-4 - 12*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(2*I)*(4*cHbox - cHD)*gc68, 0}, {(2*I)*(4*cHbox - cHD)*gc68, 0}, {(2*I)*(4*cHbox - cHD)*gc68, 0}},

C[ S[1] , S[2] , S[2] ] == {{(3*I)*gc69*(10*cH*vev^2 + lam*(-4 - 12*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(2*I)*(4*cHbox - cHD)*gc69, 0}, {(2*I)*(4*cHbox - cHD)*gc69, 0}, {(2*I)*(4*cHbox - cHD)*gc69, 0}},

C[ S[2] , S[2] , S[2] ] == {{(3*I)*gc70*(10*cH*vev^2 + lam*(-4 - 12*cHbox*vev^2 + 3*cHD*vev^2)), 0}, {(2*I)*(4*cHbox - cHD)*gc70, 0}, {(2*I)*(4*cHbox - cHD)*gc70, 0}, {(2*I)*(4*cHbox - cHD)*gc70, 0}},

C[ S[4] , -S[5] , S[6] , S[1] ] == {{-(gc71*(4*cHWB*g1*g2*vev^2 + 2*cHD*g2^2*vev^2 + g1^2*(2 + 4*cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2))*xiBG), 0}, {4*cHD*gc71, 0}, {-4*cHD*gc71, 0}, {0, 0}, {0, 0}, {-4*cHD*gc71, 0}, {4*cHD*gc71, 0}},

C[ S[4] , S[5] , -S[6] , S[1] ] == {{-(gc72*(4*cHWB*g1*g2*vev^2 + 2*cHD*g2^2*vev^2 + g1^2*(2 + 4*cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2))*xiBG), 0}, {4*cHD*gc72, 0}, {-4*cHD*gc72, 0}, {0, 0}, {0, 0}, {-4*cHD*gc72, 0}, {4*cHD*gc72, 0}},

C[ S[3] , -S[5] , S[6] , S[2] ] == {{gc73*(12*cHWB*g1*g2*vev^2 + 6*cHD*g2^2*vev^2 + g1^2*(2 + 12*cHB*vev^2 + 2*cHbox*vev^2 + 5*cHD*vev^2))*xiBG, 0}, {4*cHD*gc73, 0}, {-4*cHD*gc73, 0}, {0, 0}, {0, 0}, {-4*cHD*gc73, 0}, {4*cHD*gc73, 0}},

C[ S[3] , S[5] , -S[6] , S[2] ] == {{gc74*(12*cHWB*g1*g2*vev^2 + 6*cHD*g2^2*vev^2 + g1^2*(2 + 12*cHB*vev^2 + 2*cHbox*vev^2 + 5*cHD*vev^2))*xiBG, 0}, {4*cHD*gc74, 0}, {-4*cHD*gc74, 0}, {0, 0}, {0, 0}, {-4*cHD*gc74, 0}, {4*cHD*gc74, 0}},

C[ S[3] , -S[5] , S[6] ] == {{-(gc75*(8*cHWB*g1*g2*vev^2 + 4*cHD*g2^2*vev^2 + g1^2*(4 + 8*cHB*vev^2 + 3*cHD*vev^2))*xiBG), 0}, {-8*cHD*gc75, 0}, {8*cHD*gc75, 0}, {0, 0}},

C[ S[3] , S[5] , -S[6] ] == {{-(gc76*(8*cHWB*g1*g2*vev^2 + 4*cHD*g2^2*vev^2 + g1^2*(4 + 8*cHB*vev^2 + 3*cHD*vev^2))*xiBG), 0}, {-8*cHD*gc76, 0}, {8*cHD*gc76, 0}, {0, 0}},

C[ S[3] , S[3] , V[1] , V[1] ] == {{(-16*I)*gc77*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc77*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc77*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[3] , S[4] , V[1] , V[1] ] == {{(-16*I)*gc78*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc78*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc78*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[4] , S[4] , V[1] , V[1] ] == {{(-16*I)*gc79*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar))*xiBG, 0}, {(-I)*gc79*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc79*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar))*xiBG, 0}, {(16*I)*gc79*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}},

C[ S[5] , -S[5] , V[1] , V[1] ] == {{(-8*I)*gc80*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc80*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc80*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[1] , V[1] ] == {{(-8*I)*gc81*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc81*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc81*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[1] , V[1] ] == {{(-8*I)*gc82*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc82*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc82*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[1] , V[1] ] == {{(-8*I)*gc83*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar))*xiBG, 0}, {(-I)*gc83*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2))*xiBG, 0}, {(8*I)*gc83*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar))*xiBG, 0}, {(8*I)*gc83*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}},

C[ S[1] , S[1] , V[1] , V[1] ] == {{(-16*I)*gc84*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc84*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc84*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , V[1] , V[1] ] == {{(-16*I)*gc85*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc85*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc85*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[2] , S[2] , V[1] , V[1] ] == {{(-16*I)*gc86*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar))*xiBG, 0}, {(-I)*gc86*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc86*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar))*xiBG, 0}, {(16*I)*gc86*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}},

C[ S[1] , V[1] , V[1] ] == {{(-32*I)*gc87*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc87*(cwbar*g1 - g2*swbar)*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc87*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[2] , V[1] , V[1] ] == {{(-32*I)*gc88*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar))*xiBG, 0}, {(-I)*gc88*(cwbar*g1 - g2*swbar)*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG, 0}, {(32*I)*gc88*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar))*xiBG, 0}, {(32*I)*gc88*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}},

C[ S[3] , S[3] , V[1] , V[2] ] == {{(-16*I)*gc89*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc89*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc89*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[3] , S[4] , V[1] , V[2] ] == {{(-16*I)*gc90*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc90*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc90*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[4] , S[4] , V[1] , V[2] ] == {{(-16*I)*gc91*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc91*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc91*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[1] , V[2] ] == {{(-8*I)*gc92*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc92*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc92*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[1] , V[2] ] == {{(-8*I)*gc93*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc93*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc93*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[1] , V[2] ] == {{(-8*I)*gc94*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc94*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc94*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[1] , V[2] ] == {{(-8*I)*gc95*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc95*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc95*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , S[1] , V[1] , V[2] ] == {{(-16*I)*gc96*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc96*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc96*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , V[1] , V[2] ] == {{(-16*I)*gc97*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc97*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc97*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[2] , S[2] , V[1] , V[2] ] == {{(-16*I)*gc98*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc98*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc98*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , V[1] , V[2] ] == {{(-32*I)*gc99*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc99*(cwbar*g1 - g2*swbar)*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc99*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[2] , V[1] , V[2] ] == {{(-32*I)*gc100*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc100*(cwbar*g1 - g2*swbar)*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc100*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[3] , S[3] , V[2] , V[2] ] == {{(-16*I)*gc101*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc101*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc101*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[3] , S[4] , V[2] , V[2] ] == {{(-16*I)*gc102*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc102*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc102*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[4] , S[4] , V[2] , V[2] ] == {{(-16*I)*gc103*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc103*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc103*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[2] , V[2] ] == {{(-8*I)*gc104*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc104*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc104*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[2] , V[2] ] == {{(-8*I)*gc105*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc105*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc105*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[2] , V[2] ] == {{(-8*I)*gc106*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc106*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc106*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[2] , V[2] ] == {{(-8*I)*gc107*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {(-I)*gc107*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc107*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , S[1] , V[2] , V[2] ] == {{(-16*I)*gc108*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc108*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc108*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , V[2] , V[2] ] == {{(-16*I)*gc109*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc109*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc109*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[2] , S[2] , V[2] , V[2] ] == {{(-16*I)*gc110*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc110*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc110*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , V[2] , V[2] ] == {{(-32*I)*gc111*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc111*(cwbar*g1 - g2*swbar)*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc111*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[2] , V[2] , V[2] ] == {{(-32*I)*gc112*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {(-I)*gc112*(cwbar*g1 - g2*swbar)*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc112*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[3] , S[1] , V[1] ] == {{gc113*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc113*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[3] , S[2] , V[1] ] == {{gc114*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc114*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {gc114*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}},

C[ S[3] , S[3] , S[3] , V[1] ] == {{gc115, 0}, {gc115, 0}, {gc115, 0}, {0, 0}},

C[ S[3] , S[3] , S[4] , V[1] ] == {{gc116, 0}, {gc116, 0}, {gc116, 0}, {0, 0}},

C[ S[3] , S[4] , S[4] , V[1] ] == {{gc117, 0}, {gc117, 0}, {gc117, 0}, {gc117, 0}},

C[ S[3] , S[5] , -S[5] , V[1] ] == {{gc118, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , S[6] , V[1] ] == {{gc119, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , -S[6] , V[1] ] == {{gc120, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -S[6] , V[1] ] == {{gc121, 0}, {0, 0}, {0, 0}, {gc121, 0}},

C[ S[3] , S[1] , S[1] , V[1] ] == {{-3*gc122, 0}, {gc122, 0}, {gc122, 0}, {0, 0}},

C[ S[3] , S[1] , S[2] , V[1] ] == {{-3*gc123, 0}, {gc123, 0}, {gc123, 0}, {0, 0}},

C[ S[3] , S[2] , S[2] , V[1] ] == {{3*gc124, 0}, {-gc124, 0}, {-gc124, 0}, {3*gc124, 0}},

C[ S[3] , S[1] , V[2] ] == {{gc125*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc125*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[3] , S[2] , V[2] ] == {{gc126*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc126*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[3] , S[3] , S[3] , V[2] ] == {{gc127, 0}, {gc127, 0}, {gc127, 0}, {0, 0}},

C[ S[3] , S[3] , S[4] , V[2] ] == {{gc128, 0}, {gc128, 0}, {gc128, 0}, {0, 0}},

C[ S[3] , S[4] , S[4] , V[2] ] == {{gc129, 0}, {gc129, 0}, {gc129, 0}, {0, 0}},

C[ S[3] , S[5] , -S[5] , V[2] ] == {{gc130, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , S[6] , V[2] ] == {{gc131, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , -S[6] , V[2] ] == {{gc132, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -S[6] , V[2] ] == {{gc133, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[1] , S[1] , V[2] ] == {{-3*gc134, 0}, {gc134, 0}, {gc134, 0}, {0, 0}},

C[ S[3] , S[1] , S[2] , V[2] ] == {{-3*gc135, 0}, {gc135, 0}, {gc135, 0}, {0, 0}},

C[ S[3] , S[2] , S[2] , V[2] ] == {{-3*gc136, 0}, {gc136, 0}, {gc136, 0}, {0, 0}},

C[ S[4] , S[1] , V[1] ] == {{gc137*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc137*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {gc137*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}},

C[ S[4] , S[2] , V[1] ] == {{gc138*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc138*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[4] , S[4] , S[4] , V[1] ] == {{gc139, 0}, {gc139, 0}, {gc139, 0}, {0, 0}},

C[ S[4] , S[5] , -S[5] , V[1] ] == {{gc140, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[5] , S[6] , V[1] ] == {{gc141, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[5] , -S[6] , V[1] ] == {{gc142, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -S[6] , V[1] ] == {{gc143, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[1] , S[1] , V[1] ] == {{-3*gc144, 0}, {gc144, 0}, {gc144, 0}, {0, 0}},

C[ S[4] , S[1] , S[2] , V[1] ] == {{-3*gc145, 0}, {gc145, 0}, {gc145, 0}, {gc145, 0}},

C[ S[4] , S[2] , S[2] , V[1] ] == {{-3*gc146, 0}, {gc146, 0}, {gc146, 0}, {0, 0}},

C[ S[4] , S[1] , V[2] ] == {{gc147*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc147*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[4] , S[2] , V[2] ] == {{gc148*(cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2) - 2*g2*swbar*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {gc148*(-(cHWB*cwbar*g2*vev^2) + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHbox*vev^2) + 2*g2*swbar*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[4] , S[4] , S[4] , V[2] ] == {{gc149, 0}, {gc149, 0}, {gc149, 0}, {0, 0}},

C[ S[4] , S[5] , -S[5] , V[2] ] == {{gc150, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[5] , S[6] , V[2] ] == {{gc151, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[5] , -S[6] , V[2] ] == {{gc152, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -S[6] , V[2] ] == {{gc153, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[1] , S[1] , V[2] ] == {{-3*gc154, 0}, {gc154, 0}, {gc154, 0}, {0, 0}},

C[ S[4] , S[1] , S[2] , V[2] ] == {{-3*gc155, 0}, {gc155, 0}, {gc155, 0}, {0, 0}},

C[ S[4] , S[2] , S[2] , V[2] ] == {{-3*gc156, 0}, {gc156, 0}, {gc156, 0}, {0, 0}},

C[ S[5] , -S[5] , V[1] ] == {{(-I)*gc157, 0}, {I*gc157, 0}, {0, 0}},

C[ S[5] , -S[6] , V[1] ] == {{I*gc158, 0}, {(-I)*gc158, 0}, {I*gc158, 0}},

C[ S[5] , -S[5] , S[1] , V[1] ] == {{(-I)*gc159, 0}, {I*gc159, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , S[1] , V[1] ] == {{(-I)*gc160, 0}, {I*gc160, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[5] , S[2] , V[1] ] == {{(-I)*gc161, 0}, {I*gc161, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , S[2] , V[1] ] == {{I*gc162, 0}, {(-I)*gc162, 0}, {0, 0}, {I*gc162, 0}},

C[ S[5] , -S[5] , V[2] ] == {{(-I)*gc163, 0}, {I*gc163, 0}, {0, 0}},

C[ S[5] , -S[6] , V[2] ] == {{(-I)*gc164, 0}, {I*gc164, 0}, {0, 0}},

C[ S[5] , -S[5] , S[1] , V[2] ] == {{(-I)*gc165, 0}, {I*gc165, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , S[1] , V[2] ] == {{(-I)*gc166, 0}, {I*gc166, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[5] , S[2] , V[2] ] == {{(-I)*gc167, 0}, {I*gc167, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , S[2] , V[2] ] == {{(-I)*gc168, 0}, {I*gc168, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , -S[5] , S[1] ] == {{0, 0}, {gc169, 0}, {-gc169, 0}, {0, 0}, {0, 0}, {-gc169, 0}, {gc169, 0}},

C[ S[3] , S[5] , -S[6] , S[1] ] == {{0, 0}, {gc170, 0}, {-gc170, 0}, {0, 0}, {0, 0}, {-gc170, 0}, {gc170, 0}},

C[ S[3] , S[5] , -S[5] , S[2] ] == {{0, 0}, {gc171, 0}, {-gc171, 0}, {0, 0}, {0, 0}, {-gc171, 0}, {gc171, 0}},

C[ S[3] , S[5] , -S[5] ] == {{0, 0}, {-gc172, 0}, {gc172, 0}, {0, 0}},

C[ S[4] , S[5] , -S[5] , S[1] ] == {{0, 0}, {gc173, 0}, {-gc173, 0}, {0, 0}, {0, 0}, {-gc173, 0}, {gc173, 0}},

C[ S[4] , S[5] , -S[5] , S[2] ] == {{0, 0}, {gc174, 0}, {-gc174, 0}, {0, 0}, {0, 0}, {-gc174, 0}, {gc174, 0}},

C[ S[4] , S[5] , -S[6] , S[2] ] == {{0, 0}, {gc175, 0}, {-gc175, 0}, {0, 0}, {0, 0}, {-gc175, 0}, {gc175, 0}},

C[ S[4] , S[5] , -S[5] ] == {{0, 0}, {-gc176, 0}, {gc176, 0}, {0, 0}},

C[ S[4] , S[5] , -S[6] ] == {{0, 0}, {-gc177, 0}, {gc177, 0}, {0, 0}},

C[ -S[5] , S[6] , V[1] ] == {{I*gc178, 0}, {(-I)*gc178, 0}, {I*gc178, 0}},

C[ -S[5] , S[6] , S[1] , V[1] ] == {{(-I)*gc179, 0}, {I*gc179, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[6] , S[2] , V[1] ] == {{I*gc180, 0}, {(-I)*gc180, 0}, {0, 0}, {I*gc180, 0}},

C[ -S[5] , S[6] , V[2] ] == {{(-I)*gc181, 0}, {I*gc181, 0}, {0, 0}},

C[ -S[5] , S[6] , S[1] , V[2] ] == {{(-I)*gc182, 0}, {I*gc182, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[6] , S[2] , V[2] ] == {{(-I)*gc183, 0}, {I*gc183, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , S[6] , S[1] ] == {{0, 0}, {gc184, 0}, {-gc184, 0}, {0, 0}, {0, 0}, {-gc184, 0}, {gc184, 0}},

C[ S[4] , -S[5] , S[6] , S[2] ] == {{0, 0}, {gc185, 0}, {-gc185, 0}, {0, 0}, {0, 0}, {-gc185, 0}, {gc185, 0}},

C[ S[4] , -S[5] , S[6] ] == {{0, 0}, {-gc186, 0}, {gc186, 0}, {0, 0}},

C[ S[6] , -S[6] , V[1] ] == {{(-I)*gc187, 0}, {I*gc187, 0}, {0, 0}},

C[ S[6] , -S[6] , S[1] , V[1] ] == {{(-I)*gc188, 0}, {I*gc188, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , S[2] , V[1] ] == {{(-I)*gc189, 0}, {I*gc189, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , V[2] ] == {{(-I)*gc190, 0}, {I*gc190, 0}, {0, 0}},

C[ S[6] , -S[6] , S[1] , V[2] ] == {{(-I)*gc191, 0}, {I*gc191, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , S[2] , V[2] ] == {{(-I)*gc192, 0}, {I*gc192, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -S[6] , S[1] ] == {{0, 0}, {gc193, 0}, {-gc193, 0}, {0, 0}, {0, 0}, {-gc193, 0}, {gc193, 0}},

C[ S[3] , S[6] , -S[6] , S[2] ] == {{0, 0}, {gc194, 0}, {-gc194, 0}, {0, 0}, {0, 0}, {-gc194, 0}, {gc194, 0}},

C[ S[3] , S[6] , -S[6] ] == {{0, 0}, {-gc195, 0}, {gc195, 0}, {0, 0}},

C[ S[4] , S[6] , -S[6] , S[1] ] == {{0, 0}, {gc196, 0}, {-gc196, 0}, {0, 0}, {0, 0}, {-gc196, 0}, {gc196, 0}},

C[ S[4] , S[6] , -S[6] , S[2] ] == {{0, 0}, {gc197, 0}, {-gc197, 0}, {0, 0}, {0, 0}, {-gc197, 0}, {gc197, 0}},

C[ S[4] , S[6] , -S[6] ] == {{0, 0}, {-gc198, 0}, {gc198, 0}, {0, 0}},

C[ S[3] , S[3] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc199*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc199*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[3] , S[4] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc200*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc200*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[4] , S[4] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc201*xiGBG*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc201*xiGBG*IndexDelta[e1x2, e2x2], 0}, {I*gc201*IndexDelta[e1x2, e2x2], 0}},

C[ S[5] , -S[5] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc202*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc202*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -S[5] , S[6] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc203*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc203*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[5] , -S[6] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc204*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc204*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[6] , -S[6] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc205*xiGBG*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc205*xiGBG*IndexDelta[e1x2, e2x2], 0}, {I*gc205*IndexDelta[e1x2, e2x2], 0}},

C[ S[1] , S[1] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc206*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc206*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[1] , S[2] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc207*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc207*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[2] , S[2] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc208*xiGBG*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc208*xiGBG*IndexDelta[e1x2, e2x2], 0}, {I*gc208*IndexDelta[e1x2, e2x2], 0}},

C[ S[1] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc209*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc209*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[2] , V[7, {e1x2}] , V[7, {e2x2}] ] == {{(-I)*gc210*xiGBG*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc210*xiGBG*IndexDelta[e1x2, e2x2], 0}, {I*gc210*IndexDelta[e1x2, e2x2], 0}},

C[ S[3] , S[3] , V[7, {e1x2}] , V[8, {e4x2}] ] == {{(-I)*gc211*IndexDelta[e1x2, e4x2], 0}, {0, 0}, {I*gc211*IndexDelta[e1x2, e4x2], 0}, {0, 0}},

C[ S[3] , S[4] , V[7, {e1x2}] , V[8, {e4x2}] ] == {{(-I)*gc212*IndexDelta[e1x2, e4x2], 0}, {0, 0}, {I*gc212*IndexDelta[e1x2, e4x2], 0}, {0, 0}},

C[ S[4] , S[4] , V[7, {e1x2}] , V[8, {e4x2}] ] == {{(-I)*gc213*IndexDelta[e1x2, e4x2], 0}, {0, 0}, {I*gc213*IndexDelta[e1x2, e4x2], 0}, {0, 0}},

C[ S[5] , -S[5] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc214*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc214*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -S[5] , S[6] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc215*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc215*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[5] , -S[6] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc216*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc216*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[6] , -S[6] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc217*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc217*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[1] , S[1] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc218*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc218*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[1] , S[2] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc219*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc219*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[2] , S[2] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc220*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc220*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[1] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc221*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc221*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[2] , V[7, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc222*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc222*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[3] , S[3] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{(-I)*gc223*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {I*gc223*IndexDelta[e3x2, e4x2], 0}, {0, 0}},

C[ S[3] , S[4] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{(-I)*gc224*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {I*gc224*IndexDelta[e3x2, e4x2], 0}, {0, 0}},

C[ S[4] , S[4] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{(-I)*gc225*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {I*gc225*IndexDelta[e3x2, e4x2], 0}, {0, 0}},

C[ S[5] , -S[5] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc226*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc226*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -S[5] , S[6] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc227*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc227*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[5] , -S[6] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc228*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc228*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[6] , -S[6] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc229*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc229*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[1] , S[1] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc230*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc230*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[1] , S[2] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc231*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc231*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[2] , S[2] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc232*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc232*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[1] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc233*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc233*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[2] , V[8, {e1x2}] , V[8, {e2x2}] ] == {{(-I)*gc234*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc234*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ S[4] , -S[5] , V[5] ] == {{gc235*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc235*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {gc235*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}},

C[ S[3] , -S[6] , V[5] ] == {{gc236*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc236*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {gc236*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}},

C[ -S[6] , S[1] , V[5] ] == {{(-I)*gc237, 0}, {I*gc237, 0}, {I*gc237, 0}},

C[ -S[5] , S[2] , V[5] ] == {{I*gc238, 0}, {(-I)*gc238, 0}, {I*gc238, 0}},

C[ S[3] , S[4] , -S[6] , V[5] ] == {{I*gc239, 0}, {I*gc239, 0}, {0, 0}, {I*gc239, 0}},

C[ -S[5] , S[6] , -S[6] , V[5] ] == {{I*gc240, 0}, {(-2*I)*gc240, 0}, {I*gc240, 0}, {I*gc240, 0}},

C[ S[5] , -S[6] , -S[6] , V[5] ] == {{(2*I)*gc241, 0}, {(-I)*gc241, 0}, {(-I)*gc241, 0}, {(2*I)*gc241, 0}},

C[ S[4] , -S[6] , S[1] , V[5] ] == {{-2*gc242, 0}, {0, 0}, {gc242, 0}, {gc242, 0}},

C[ S[3] , -S[6] , S[2] , V[5] ] == {{2*gc243, 0}, {0, 0}, {-gc243, 0}, {2*gc243, 0}},

C[ S[4] , -S[6] , V[1] , V[5] ] == {{-16*cHWB*cwbar*gc244*xiBG, 0}, {g2*gc244*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*cwbar*gc244*xiBG, 0}, {16*cHWB*cwbar*gc244, 0}},

C[ -S[6] , S[2] , V[1] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc245*xiBG, 0}, {(-I)*g2*gc245*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*cwbar*gc245*xiBG, 0}, {(16*I)*cHWB*cwbar*gc245, 0}},

C[ -S[6] , V[1] , V[5] ] == {{(-8*I)*cHWB*cwbar*gc246*xiBG, 0}, {(-I)*g2*gc246*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*cwbar*gc246*xiBG, 0}, {(8*I)*cHWB*cwbar*gc246, 0}},

C[ S[3] , -S[5] , V[1] , V[5] ] == {{-16*cHWB*cwbar*gc247, 0}, {g2*gc247*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc247, 0}, {0, 0}},

C[ S[4] , -S[5] , V[1] , V[5] ] == {{-16*cHWB*cwbar*gc248, 0}, {g2*gc248*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc248, 0}, {0, 0}},

C[ S[3] , -S[6] , V[1] , V[5] ] == {{-16*cHWB*cwbar*gc249, 0}, {g2*gc249*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc249, 0}, {0, 0}},

C[ -S[5] , S[1] , V[1] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc250, 0}, {(-I)*g2*gc250*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc250, 0}, {0, 0}},

C[ -S[6] , S[1] , V[1] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc251, 0}, {(-I)*g2*gc251*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc251, 0}, {0, 0}},

C[ -S[5] , S[2] , V[1] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc252, 0}, {(-I)*g2*gc252*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc252, 0}, {0, 0}},

C[ -S[5] , V[1] , V[5] ] == {{(-8*I)*cHWB*cwbar*gc253, 0}, {(-I)*g2*gc253*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc253, 0}, {0, 0}},

C[ S[3] , -S[5] , V[2] , V[5] ] == {{-16*cHWB*cwbar*gc254, 0}, {g2*gc254*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc254, 0}, {0, 0}},

C[ S[4] , -S[5] , V[2] , V[5] ] == {{-16*cHWB*cwbar*gc255, 0}, {g2*gc255*(-2*cHWB*cwbar*g2*vev^2 + 2*cHWB*g1*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + cHD*vev^2 + 8*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc255, 0}, {0, 0}},

C[ S[3] , -S[6] , V[2] , V[5] ] == {{-16*cHWB*cwbar*gc256, 0}, {g2*gc256*(2*cHWB*cwbar*g2*vev^2 + 2*cHWB*g1*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + cHD*vev^2 + 8*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc256, 0}, {0, 0}},

C[ S[4] , -S[6] , V[2] , V[5] ] == {{-16*cHWB*cwbar*gc257, 0}, {g2*gc257*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc257, 0}, {0, 0}},

C[ -S[5] , S[1] , V[2] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc258, 0}, {(-I)*g2*gc258*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc258, 0}, {0, 0}},

C[ -S[6] , S[1] , V[2] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc259, 0}, {(-I)*g2*gc259*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc259, 0}, {0, 0}},

C[ -S[5] , S[2] , V[2] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc260, 0}, {(-I)*g2*gc260*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc260, 0}, {0, 0}},

C[ -S[6] , S[2] , V[2] , V[5] ] == {{(-16*I)*cHWB*cwbar*gc261, 0}, {(-I)*g2*gc261*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc261, 0}, {0, 0}},

C[ -S[5] , V[2] , V[5] ] == {{(-8*I)*cHWB*cwbar*gc262, 0}, {(-I)*g2*gc262*(cwbar*(cHWB*g2*vev^2 + g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*cHWB*cwbar*gc262, 0}, {0, 0}},

C[ -S[6] , V[2] , V[5] ] == {{(-8*I)*cHWB*cwbar*gc263, 0}, {(-I)*g2*gc263*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc263, 0}, {0, 0}},

C[ S[4] , S[5] , -V[5] ] == {{gc264*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc264*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {gc264*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}},

C[ S[3] , S[6] , -V[5] ] == {{gc265*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc265*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {gc265*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}},

C[ S[6] , S[1] , -V[5] ] == {{(-I)*gc266, 0}, {I*gc266, 0}, {I*gc266, 0}},

C[ S[5] , S[2] , -V[5] ] == {{I*gc267, 0}, {(-I)*gc267, 0}, {I*gc267, 0}},

C[ S[3] , S[4] , S[6] , -V[5] ] == {{I*gc268, 0}, {I*gc268, 0}, {0, 0}, {I*gc268, 0}},

C[ -S[5] , S[6] , S[6] , -V[5] ] == {{(2*I)*gc269, 0}, {(-I)*gc269, 0}, {(-I)*gc269, 0}, {(2*I)*gc269, 0}},

C[ S[5] , S[6] , -S[6] , -V[5] ] == {{I*gc270, 0}, {I*gc270, 0}, {(-2*I)*gc270, 0}, {I*gc270, 0}},

C[ S[4] , S[6] , S[1] , -V[5] ] == {{-2*gc271, 0}, {0, 0}, {gc271, 0}, {gc271, 0}},

C[ S[3] , S[6] , S[2] , -V[5] ] == {{2*gc272, 0}, {0, 0}, {-gc272, 0}, {2*gc272, 0}},

C[ S[4] , S[6] , V[1] , -V[5] ] == {{-16*cHWB*cwbar*gc273*xiBG, 0}, {-(g2*gc273*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG), 0}, {16*cHWB*cwbar*gc273*xiBG, 0}, {16*cHWB*cwbar*gc273, 0}},

C[ S[6] , S[2] , V[1] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc274*xiBG, 0}, {(-I)*g2*gc274*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*cwbar*gc274*xiBG, 0}, {(16*I)*cHWB*cwbar*gc274, 0}},

C[ S[6] , V[1] , -V[5] ] == {{(-8*I)*cHWB*cwbar*gc275*xiBG, 0}, {(-I)*g2*gc275*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*cwbar*gc275*xiBG, 0}, {(8*I)*cHWB*cwbar*gc275, 0}},

C[ S[4] , S[4] , V[5] , -V[5] ] == {{(-16*I)*cHW*gc276*xiBG, 0}, {I*g2^2*gc276*(-2 + cHD*vev^2 - 4*cHW*vev^2)*xiBG, 0}, {(16*I)*cHW*gc276*xiBG, 0}, {(16*I)*cHW*gc276, 0}},

C[ S[6] , -S[6] , V[5] , -V[5] ] == {{(-8*I)*cHW*gc277*xiBG, 0}, {(-I)*g2^2*gc277*(1 + cHD*vev^2 + 2*cHW*vev^2)*xiBG, 0}, {(8*I)*cHW*gc277*xiBG, 0}, {(8*I)*cHW*gc277, 0}},

C[ S[2] , S[2] , V[5] , -V[5] ] == {{(-16*I)*cHW*gc278*xiBG, 0}, {(-I)*g2^2*gc278*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG, 0}, {(16*I)*cHW*gc278*xiBG, 0}, {(16*I)*cHW*gc278, 0}},

C[ S[2] , V[5] , -V[5] ] == {{(-32*I)*cHW*gc279*xiBG, 0}, {(-I)*g2^2*gc279*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2)*xiBG, 0}, {(32*I)*cHW*gc279*xiBG, 0}, {(32*I)*cHW*gc279, 0}},

C[ S[3] , S[5] , V[1] , -V[5] ] == {{-16*cHWB*cwbar*gc280, 0}, {-(g2*gc280*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc280, 0}, {0, 0}},

C[ S[4] , S[5] , V[1] , -V[5] ] == {{-16*cHWB*cwbar*gc281, 0}, {-(g2*gc281*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc281, 0}, {0, 0}},

C[ S[3] , S[6] , V[1] , -V[5] ] == {{-16*cHWB*cwbar*gc282, 0}, {-(g2*gc282*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc282, 0}, {0, 0}},

C[ S[5] , S[1] , V[1] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc283, 0}, {(-I)*g2*gc283*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc283, 0}, {0, 0}},

C[ S[6] , S[1] , V[1] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc284, 0}, {(-I)*g2*gc284*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc284, 0}, {0, 0}},

C[ S[5] , S[2] , V[1] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc285, 0}, {(-I)*g2*gc285*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc285, 0}, {0, 0}},

C[ S[5] , V[1] , -V[5] ] == {{(-8*I)*cHWB*cwbar*gc286, 0}, {(-I)*g2*gc286*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc286, 0}, {0, 0}},

C[ S[3] , S[5] , V[2] , -V[5] ] == {{-16*cHWB*cwbar*gc287, 0}, {-(g2*gc287*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc287, 0}, {0, 0}},

C[ S[4] , S[5] , V[2] , -V[5] ] == {{-16*cHWB*cwbar*gc288, 0}, {-(g2*gc288*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc288, 0}, {0, 0}},

C[ S[3] , S[6] , V[2] , -V[5] ] == {{-16*cHWB*cwbar*gc289, 0}, {-(g2*gc289*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc289, 0}, {0, 0}},

C[ S[4] , S[6] , V[2] , -V[5] ] == {{-16*cHWB*cwbar*gc290, 0}, {-(g2*gc290*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc290, 0}, {0, 0}},

C[ S[5] , S[1] , V[2] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc291, 0}, {(-I)*g2*gc291*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc291, 0}, {0, 0}},

C[ S[6] , S[1] , V[2] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc292, 0}, {(-I)*g2*gc292*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc292, 0}, {0, 0}},

C[ S[5] , S[2] , V[2] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc293, 0}, {(-I)*g2*gc293*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc293, 0}, {0, 0}},

C[ S[6] , S[2] , V[2] , -V[5] ] == {{(-16*I)*cHWB*cwbar*gc294, 0}, {(-I)*g2*gc294*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc294, 0}, {0, 0}},

C[ S[5] , V[2] , -V[5] ] == {{(-8*I)*cHWB*cwbar*gc295, 0}, {(-I)*g2*gc295*(cwbar*(cHWB*g2*vev^2 + g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*cHWB*cwbar*gc295, 0}, {0, 0}},

C[ S[6] , V[2] , -V[5] ] == {{(-8*I)*cHWB*cwbar*gc296, 0}, {(-I)*g2*gc296*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc296, 0}, {0, 0}},

C[ S[3] , S[3] , V[5] , -V[5] ] == {{(-16*I)*cHW*gc297, 0}, {I*g2^2*gc297*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc297, 0}, {0, 0}},

C[ S[3] , S[4] , V[5] , -V[5] ] == {{(-16*I)*cHW*gc298, 0}, {I*g2^2*gc298*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc298, 0}, {0, 0}},

C[ S[5] , -S[5] , V[5] , -V[5] ] == {{(-8*I)*cHW*gc299, 0}, {(-I)*g2^2*gc299*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc299, 0}, {0, 0}},

C[ -S[5] , S[6] , V[5] , -V[5] ] == {{(-8*I)*cHW*gc300, 0}, {(-I)*g2^2*gc300*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc300, 0}, {0, 0}},

C[ S[5] , -S[6] , V[5] , -V[5] ] == {{(-8*I)*cHW*gc301, 0}, {(-I)*g2^2*gc301*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc301, 0}, {0, 0}},

C[ S[1] , S[1] , V[5] , -V[5] ] == {{(-16*I)*cHW*gc302, 0}, {(-I)*g2^2*gc302*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc302, 0}, {0, 0}},

C[ S[1] , S[2] , V[5] , -V[5] ] == {{(-16*I)*cHW*gc303, 0}, {(-I)*g2^2*gc303*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc303, 0}, {0, 0}},

C[ S[1] , V[5] , -V[5] ] == {{(-32*I)*cHW*gc304, 0}, {(-I)*g2^2*gc304*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2), 0}, {(32*I)*cHW*gc304, 0}, {0, 0}},

C[ V[1] , V[5] , -V[5] ] == {{(-12*I)*cW*gc305*swbar, 0}, {(12*I)*cW*gc305*swbar, 0}, {I*g2*gc305*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc305*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc305*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc305*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc305*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc305*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*gc305*swbar, 0}, {(12*I)*cW*gc305*swbar, 0}, {(12*I)*cW*gc305*swbar, 0}, {(-12*I)*cW*gc305*swbar, 0}, {(-12*I)*cW*gc305*swbar, 0}, {(12*I)*cW*gc305*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[2] , V[5] , -V[5] ] == {{(-12*I)*cW*gc306*swbar*xiBG, 0}, {(12*I)*cW*gc306*swbar*xiBG, 0}, {I*g2*gc306*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc306*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc306*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc306*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc306*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc306*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-12*I)*cW*gc306*swbar*xiBG, 0}, {(12*I)*cW*gc306*swbar*xiBG, 0}, {(12*I)*cW*gc306*swbar*xiBG, 0}, {(-12*I)*cW*gc306*swbar*xiBG, 0}, {(-12*I)*cW*gc306*swbar*xiBG, 0}, {(12*I)*cW*gc306*swbar*xiBG, 0}, {I*g2*gc306*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc306*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}},

C[ S[3] , -S[5] , V[1] , V[6] ] == {{-16*cHWB*cwbar*gc307, 0}, {g2*gc307*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc307, 0}, {0, 0}},

C[ S[4] , -S[5] , V[1] , V[6] ] == {{-16*cHWB*cwbar*gc308, 0}, {g2*gc308*(2*cHWB*cwbar*g2*vev^2 + 2*cHWB*g1*swbar*vev^2 + g2*swbar*(-4 + 3*cHD*vev^2 - 8*cHW*vev^2) - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc308, 0}, {0, 0}},

C[ S[3] , -S[6] , V[1] , V[6] ] == {{-16*cHWB*cwbar*gc309, 0}, {-(g2*gc309*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 5*cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc309, 0}, {0, 0}},

C[ S[4] , -S[6] , V[1] , V[6] ] == {{-16*cHWB*cwbar*gc310, 0}, {g2*gc310*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc310, 0}, {0, 0}},

C[ -S[5] , S[1] , V[1] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc311, 0}, {(-I)*g2*gc311*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc311, 0}, {0, 0}},

C[ -S[6] , S[1] , V[1] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc312, 0}, {(-I)*g2*gc312*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc312, 0}, {0, 0}},

C[ -S[5] , S[2] , V[1] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc313, 0}, {(-I)*g2*gc313*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc313, 0}, {0, 0}},

C[ -S[6] , S[2] , V[1] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc314, 0}, {(-I)*g2*gc314*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc314, 0}, {0, 0}},

C[ -S[5] , V[1] , V[6] ] == {{(-8*I)*cHWB*cwbar*gc315, 0}, {I*g2*gc315*(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + g2*swbar*(-2 + cHD*vev^2 - 4*cHW*vev^2) - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc315, 0}, {0, 0}},

C[ -S[6] , V[1] , V[6] ] == {{(-8*I)*cHWB*cwbar*gc316, 0}, {(-I)*g2*gc316*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc316, 0}, {0, 0}},

C[ S[3] , -S[5] , V[2] , V[6] ] == {{-16*cHWB*cwbar*gc317, 0}, {g2*gc317*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc317, 0}, {0, 0}},

C[ S[4] , -S[5] , V[2] , V[6] ] == {{-16*cHWB*cwbar*gc318, 0}, {g2*gc318*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc318, 0}, {0, 0}},

C[ S[3] , -S[6] , V[2] , V[6] ] == {{-16*cHWB*cwbar*gc319, 0}, {g2*gc319*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc319, 0}, {0, 0}},

C[ S[4] , -S[6] , V[2] , V[6] ] == {{-16*cHWB*cwbar*gc320, 0}, {g2*gc320*(2*(cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {16*cHWB*cwbar*gc320, 0}, {0, 0}},

C[ -S[5] , S[1] , V[2] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc321, 0}, {(-I)*g2*gc321*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc321, 0}, {0, 0}},

C[ -S[6] , S[1] , V[2] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc322, 0}, {(-I)*g2*gc322*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc322, 0}, {0, 0}},

C[ -S[5] , S[2] , V[2] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc323, 0}, {(-I)*g2*gc323*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc323, 0}, {0, 0}},

C[ -S[6] , S[2] , V[2] , V[6] ] == {{(-16*I)*cHWB*cwbar*gc324, 0}, {(-I)*g2*gc324*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc324, 0}, {0, 0}},

C[ -S[5] , V[2] , V[6] ] == {{(-8*I)*cHWB*cwbar*gc325, 0}, {(-I)*g2*gc325*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc325, 0}, {0, 0}},

C[ -S[6] , V[2] , V[6] ] == {{(-8*I)*cHWB*cwbar*gc326, 0}, {(-I)*g2*gc326*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc326, 0}, {0, 0}},

C[ S[3] , S[3] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc327, 0}, {I*g2^2*gc327*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc327, 0}, {0, 0}},

C[ S[3] , S[4] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc328, 0}, {I*g2^2*gc328*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc328, 0}, {0, 0}},

C[ S[4] , S[4] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc329, 0}, {I*g2^2*gc329*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc329, 0}, {0, 0}},

C[ S[5] , -S[5] , -V[5] , V[6] ] == {{(-8*I)*cHW*gc330, 0}, {(-I)*g2^2*gc330*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc330, 0}, {0, 0}},

C[ -S[5] , S[6] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc331, 0}, {(-3*I)*cHD*g2^2*gc331*vev^2, 0}, {(16*I)*cHW*gc331, 0}, {0, 0}},

C[ S[5] , -S[6] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc332, 0}, {(-I)*g2^2*gc332*(4 + cHD*vev^2 + 8*cHW*vev^2), 0}, {(16*I)*cHW*gc332, 0}, {0, 0}},

C[ S[6] , -S[6] , -V[5] , V[6] ] == {{(-8*I)*cHW*gc333, 0}, {(-I)*g2^2*gc333*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc333, 0}, {0, 0}},

C[ S[1] , S[1] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc334, 0}, {(-I)*g2^2*gc334*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc334, 0}, {0, 0}},

C[ S[1] , S[2] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc335, 0}, {(-I)*g2^2*gc335*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc335, 0}, {0, 0}},

C[ S[2] , S[2] , -V[5] , V[6] ] == {{(-16*I)*cHW*gc336, 0}, {(-I)*g2^2*gc336*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc336, 0}, {0, 0}},

C[ S[1] , -V[5] , V[6] ] == {{(-32*I)*cHW*gc337, 0}, {(-I)*g2^2*gc337*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2), 0}, {(32*I)*cHW*gc337, 0}, {0, 0}},

C[ S[2] , -V[5] , V[6] ] == {{(-32*I)*cHW*gc338, 0}, {(-I)*g2^2*gc338*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2), 0}, {(32*I)*cHW*gc338, 0}, {0, 0}},

C[ V[1] , -V[5] , V[6] ] == {{(-12*I)*cW*gc339*swbar*xiBG, 0}, {(12*I)*cW*gc339*swbar*xiBG, 0}, {I*g2*gc339*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc339*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc339*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc339*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc339*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc339*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-12*I)*cW*gc339*swbar*xiBG, 0}, {(12*I)*cW*gc339*swbar*xiBG, 0}, {(12*I)*cW*gc339*swbar*xiBG, 0}, {(-12*I)*cW*gc339*swbar*xiBG, 0}, {(-12*I)*cW*gc339*swbar*xiBG, 0}, {(12*I)*cW*gc339*swbar*xiBG, 0}, {0, 0}, {I*g2*gc339*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc339*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}},

C[ V[2] , -V[5] , V[6] ] == {{(-12*I)*cW*gc340*swbar, 0}, {(12*I)*cW*gc340*swbar, 0}, {I*g2*gc340*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc340*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc340*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc340*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc340*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc340*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*gc340*swbar, 0}, {(12*I)*cW*gc340*swbar, 0}, {(12*I)*cW*gc340*swbar, 0}, {(-12*I)*cW*gc340*swbar, 0}, {(-12*I)*cW*gc340*swbar, 0}, {(12*I)*cW*gc340*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , V[1] , -V[6] ] == {{-16*cHWB*cwbar*gc341, 0}, {-(g2*gc341*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc341, 0}, {0, 0}},

C[ S[4] , S[5] , V[1] , -V[6] ] == {{-16*cHWB*cwbar*gc342, 0}, {-(g2*gc342*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 - 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc342, 0}, {0, 0}},

C[ S[3] , S[6] , V[1] , -V[6] ] == {{-16*cHWB*cwbar*gc343, 0}, {-(g2*gc343*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 5*cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc343, 0}, {0, 0}},

C[ S[4] , S[6] , V[1] , -V[6] ] == {{-16*cHWB*cwbar*gc344, 0}, {-(g2*gc344*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc344, 0}, {0, 0}},

C[ S[5] , S[1] , V[1] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc345, 0}, {(-I)*g2*gc345*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc345, 0}, {0, 0}},

C[ S[6] , S[1] , V[1] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc346, 0}, {(-I)*g2*gc346*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc346, 0}, {0, 0}},

C[ S[5] , S[2] , V[1] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc347, 0}, {(-I)*g2*gc347*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc347, 0}, {0, 0}},

C[ S[6] , S[2] , V[1] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc348, 0}, {(-I)*g2*gc348*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc348, 0}, {0, 0}},

C[ S[5] , V[1] , -V[6] ] == {{(-8*I)*cHWB*cwbar*gc349, 0}, {I*g2*gc349*(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + g2*swbar*(-2 + cHD*vev^2 - 4*cHW*vev^2) - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc349, 0}, {0, 0}},

C[ S[6] , V[1] , -V[6] ] == {{(-8*I)*cHWB*cwbar*gc350, 0}, {(-I)*g2*gc350*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc350, 0}, {0, 0}},

C[ S[3] , S[5] , V[2] , -V[6] ] == {{-16*cHWB*cwbar*gc351, 0}, {-(g2*gc351*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc351, 0}, {0, 0}},

C[ S[4] , S[5] , V[2] , -V[6] ] == {{-16*cHWB*cwbar*gc352, 0}, {-(g2*gc352*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc352, 0}, {0, 0}},

C[ S[3] , S[6] , V[2] , -V[6] ] == {{-16*cHWB*cwbar*gc353, 0}, {-(g2*gc353*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc353, 0}, {0, 0}},

C[ S[4] , S[6] , V[2] , -V[6] ] == {{-16*cHWB*cwbar*gc354, 0}, {-(g2*gc354*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*cwbar*gc354, 0}, {0, 0}},

C[ S[5] , S[1] , V[2] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc355, 0}, {(-I)*g2*gc355*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc355, 0}, {0, 0}},

C[ S[6] , S[1] , V[2] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc356, 0}, {(-I)*g2*gc356*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc356, 0}, {0, 0}},

C[ S[5] , S[2] , V[2] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc357, 0}, {(-I)*g2*gc357*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc357, 0}, {0, 0}},

C[ S[6] , S[2] , V[2] , -V[6] ] == {{(-16*I)*cHWB*cwbar*gc358, 0}, {(-I)*g2*gc358*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*cwbar*gc358, 0}, {0, 0}},

C[ S[5] , V[2] , -V[6] ] == {{(-8*I)*cHWB*cwbar*gc359, 0}, {(-I)*g2*gc359*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc359, 0}, {0, 0}},

C[ S[6] , V[2] , -V[6] ] == {{(-8*I)*cHWB*cwbar*gc360, 0}, {(-I)*g2*gc360*(-((cHWB*g1 + cHD*g2)*swbar*vev^2) + cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*cwbar*gc360, 0}, {0, 0}},

C[ S[3] , S[3] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc361, 0}, {I*g2^2*gc361*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc361, 0}, {0, 0}},

C[ S[3] , S[4] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc362, 0}, {I*g2^2*gc362*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc362, 0}, {0, 0}},

C[ S[4] , S[4] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc363, 0}, {I*g2^2*gc363*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc363, 0}, {0, 0}},

C[ S[5] , -S[5] , V[5] , -V[6] ] == {{(-8*I)*cHW*gc364, 0}, {(-I)*g2^2*gc364*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc364, 0}, {0, 0}},

C[ -S[5] , S[6] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc365, 0}, {(-I)*g2^2*gc365*(4 + cHD*vev^2 + 8*cHW*vev^2), 0}, {(16*I)*cHW*gc365, 0}, {0, 0}},

C[ S[5] , -S[6] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc366, 0}, {(-3*I)*cHD*g2^2*gc366*vev^2, 0}, {(16*I)*cHW*gc366, 0}, {0, 0}},

C[ S[6] , -S[6] , V[5] , -V[6] ] == {{(-8*I)*cHW*gc367, 0}, {(-I)*g2^2*gc367*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc367, 0}, {0, 0}},

C[ S[1] , S[1] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc368, 0}, {(-I)*g2^2*gc368*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc368, 0}, {0, 0}},

C[ S[1] , S[2] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc369, 0}, {(-I)*g2^2*gc369*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc369, 0}, {0, 0}},

C[ S[2] , S[2] , V[5] , -V[6] ] == {{(-16*I)*cHW*gc370, 0}, {(-I)*g2^2*gc370*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc370, 0}, {0, 0}},

C[ S[1] , V[5] , -V[6] ] == {{(-32*I)*cHW*gc371, 0}, {(-I)*g2^2*gc371*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2), 0}, {(32*I)*cHW*gc371, 0}, {0, 0}},

C[ S[2] , V[5] , -V[6] ] == {{(-32*I)*cHW*gc372, 0}, {(-I)*g2^2*gc372*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2), 0}, {(32*I)*cHW*gc372, 0}, {0, 0}},

C[ V[1] , V[5] , -V[6] ] == {{(-12*I)*cW*gc373*swbar*xiBG, 0}, {(12*I)*cW*gc373*swbar*xiBG, 0}, {I*g2*gc373*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc373*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc373*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc373*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc373*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc373*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2))*xiBG, 0}, {(-12*I)*cW*gc373*swbar*xiBG, 0}, {(12*I)*cW*gc373*swbar*xiBG, 0}, {(12*I)*cW*gc373*swbar*xiBG, 0}, {(-12*I)*cW*gc373*swbar*xiBG, 0}, {(-12*I)*cW*gc373*swbar*xiBG, 0}, {(12*I)*cW*gc373*swbar*xiBG, 0}, {0, 0}, {I*g2*gc373*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc373*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}},

C[ V[2] , V[5] , -V[6] ] == {{(-12*I)*cW*gc374*swbar, 0}, {(12*I)*cW*gc374*swbar, 0}, {I*g2*gc374*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc374*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc374*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc374*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc374*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc374*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*gc374*swbar, 0}, {(12*I)*cW*gc374*swbar, 0}, {(12*I)*cW*gc374*swbar, 0}, {(-12*I)*cW*gc374*swbar, 0}, {(-12*I)*cW*gc374*swbar, 0}, {(12*I)*cW*gc374*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[3] , V[6] , -V[6] ] == {{(-16*I)*cHW*gc375, 0}, {I*g2^2*gc375*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc375, 0}, {0, 0}},

C[ S[3] , S[4] , V[6] , -V[6] ] == {{(-16*I)*cHW*gc376, 0}, {I*g2^2*gc376*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc376, 0}, {0, 0}},

C[ S[4] , S[4] , V[6] , -V[6] ] == {{(-16*I)*cHW*gc377, 0}, {I*g2^2*gc377*(-2 + cHD*vev^2 - 4*cHW*vev^2), 0}, {(16*I)*cHW*gc377, 0}, {0, 0}},

C[ S[5] , -S[5] , V[6] , -V[6] ] == {{(-8*I)*cHW*gc378, 0}, {(-I)*g2^2*gc378*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc378, 0}, {0, 0}},

C[ -S[5] , S[6] , V[6] , -V[6] ] == {{(-8*I)*cHW*gc379, 0}, {(-I)*g2^2*gc379*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc379, 0}, {0, 0}},

C[ S[5] , -S[6] , V[6] , -V[6] ] == {{(-8*I)*cHW*gc380, 0}, {(-I)*g2^2*gc380*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc380, 0}, {0, 0}},

C[ S[6] , -S[6] , V[6] , -V[6] ] == {{(-8*I)*cHW*gc381, 0}, {(-I)*g2^2*gc381*(1 + cHD*vev^2 + 2*cHW*vev^2), 0}, {(8*I)*cHW*gc381, 0}, {0, 0}},

C[ S[1] , S[1] , V[6] , -V[6] ] == {{(-16*I)*cHW*gc382, 0}, {(-I)*g2^2*gc382*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc382, 0}, {0, 0}},

C[ S[1] , S[2] , V[6] , -V[6] ] == {{(-16*I)*cHW*gc383, 0}, {(-I)*g2^2*gc383*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc383, 0}, {0, 0}},

C[ S[2] , S[2] , V[6] , -V[6] ] == {{(-16*I)*cHW*gc384, 0}, {(-I)*g2^2*gc384*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2), 0}, {(16*I)*cHW*gc384, 0}, {0, 0}},

C[ S[1] , V[6] , -V[6] ] == {{(-32*I)*cHW*gc385, 0}, {(-I)*g2^2*gc385*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2), 0}, {(32*I)*cHW*gc385, 0}, {0, 0}},

C[ S[2] , V[6] , -V[6] ] == {{(-32*I)*cHW*gc386, 0}, {(-I)*g2^2*gc386*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2), 0}, {(32*I)*cHW*gc386, 0}, {0, 0}},

C[ V[1] , V[6] , -V[6] ] == {{(-12*I)*cW*gc387*swbar, 0}, {(12*I)*cW*gc387*swbar, 0}, {I*g2*gc387*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc387*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc387*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc387*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc387*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc387*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*gc387*swbar, 0}, {(12*I)*cW*gc387*swbar, 0}, {(12*I)*cW*gc387*swbar, 0}, {(-12*I)*cW*gc387*swbar, 0}, {(-12*I)*cW*gc387*swbar, 0}, {(12*I)*cW*gc387*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[2] , V[6] , -V[6] ] == {{(-12*I)*cW*gc388*swbar, 0}, {(12*I)*cW*gc388*swbar, 0}, {I*g2*gc388*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc388*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc388*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc388*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc388*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)), 0}, {I*g2*gc388*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*gc388*swbar, 0}, {(12*I)*cW*gc388*swbar, 0}, {(12*I)*cW*gc388*swbar, 0}, {(-12*I)*cW*gc388*swbar, 0}, {(-12*I)*cW*gc388*swbar, 0}, {(12*I)*cW*gc388*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[6] , V[3] ] == {{I*gc389, 0}, {(-I)*gc389, 0}, {I*gc389, 0}},

C[ S[5] , -S[6] , V[3] ] == {{I*gc390, 0}, {(-I)*gc390, 0}, {I*gc390, 0}},

C[ S[4] , S[1] , V[3] ] == {{gc391*(-(swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2))) - cwbar*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2))), 0}, {gc391*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {gc391*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}},

C[ S[3] , S[2] , V[3] ] == {{gc392*swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2)) + cwbar*gc392*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}, {-(gc392*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2))), 0}, {gc392*swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2)) + cwbar*gc392*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)), 0}},

C[ S[3] , S[4] , S[4] , V[3] ] == {{gc393, 0}, {gc393, 0}, {gc393, 0}, {gc393, 0}},

C[ S[3] , S[6] , -S[6] , V[3] ] == {{gc394, 0}, {0, 0}, {0, 0}, {gc394, 0}},

C[ -S[5] , S[6] , S[2] , V[3] ] == {{I*gc395, 0}, {(-I)*gc395, 0}, {0, 0}, {I*gc395, 0}},

C[ S[5] , -S[6] , S[2] , V[3] ] == {{I*gc396, 0}, {(-I)*gc396, 0}, {0, 0}, {I*gc396, 0}},

C[ S[4] , S[1] , S[2] , V[3] ] == {{-3*gc397, 0}, {gc397, 0}, {gc397, 0}, {gc397, 0}},

C[ S[3] , S[2] , S[2] , V[3] ] == {{3*gc398, 0}, {-gc398, 0}, {-gc398, 0}, {3*gc398, 0}},

C[ S[4] , S[4] , V[1] , V[3] ] == {{(-8*I)*gc399*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2))*xiBG, 0}, {(-I)*gc399*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2)))*xiBG, 0}, {(8*I)*gc399*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2))*xiBG, 0}, {(8*I)*gc399*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}},

C[ S[6] , -S[6] , V[1] , V[3] ] == {{(-8*I)*gc400*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2))*xiBG, 0}, {I*gc400*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)))*xiBG, 0}, {(8*I)*gc400*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2))*xiBG, 0}, {(8*I)*gc400*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}},

C[ S[2] , S[2] , V[1] , V[3] ] == {{(-8*I)*gc401*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2))*xiBG, 0}, {(-I)*gc401*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)))*xiBG, 0}, {(8*I)*gc401*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2))*xiBG, 0}, {(8*I)*gc401*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}},

C[ S[2] , V[1] , V[3] ] == {{(-16*I)*gc402*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2))*xiBG, 0}, {(-I)*gc402*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)))*xiBG, 0}, {(16*I)*gc402*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2))*xiBG, 0}, {(16*I)*gc402*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}},

C[ S[4] , -S[6] , V[5] , V[3] ] == {{-16*cHWB*gc403*swbar*xiBG, 0}, {-(g2*gc403*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG), 0}, {16*cHWB*gc403*swbar*xiBG, 0}, {16*cHWB*gc403*swbar, 0}},

C[ -S[6] , S[2] , V[5] , V[3] ] == {{(-16*I)*cHWB*gc404*swbar*xiBG, 0}, {(-I)*g2*gc404*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*gc404*swbar*xiBG, 0}, {(16*I)*cHWB*gc404*swbar, 0}},

C[ -S[6] , V[5] , V[3] ] == {{(-8*I)*cHWB*gc405*swbar*xiBG, 0}, {(-I)*g2*gc405*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*gc405*swbar*xiBG, 0}, {(8*I)*cHWB*gc405*swbar, 0}},

C[ S[4] , S[6] , -V[5] , V[3] ] == {{-16*cHWB*gc406*swbar*xiBG, 0}, {-(g2*gc406*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG), 0}, {16*cHWB*gc406*swbar*xiBG, 0}, {16*cHWB*gc406*swbar, 0}},

C[ S[6] , S[2] , -V[5] , V[3] ] == {{(-16*I)*cHWB*gc407*swbar*xiBG, 0}, {(-I)*g2*gc407*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*gc407*swbar*xiBG, 0}, {(16*I)*cHWB*gc407*swbar, 0}},

C[ S[6] , -V[5] , V[3] ] == {{(-8*I)*cHWB*gc408*swbar*xiBG, 0}, {(-I)*g2*gc408*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*gc408*swbar*xiBG, 0}, {(8*I)*cHWB*gc408*swbar, 0}},

C[ S[3] , S[3] , V[1] , V[3] ] == {{(-8*I)*gc409*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc409*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc409*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , S[4] , V[1] , V[3] ] == {{(-8*I)*gc410*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc410*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc410*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[1] , V[3] ] == {{(-8*I)*gc411*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc411*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc411*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[1] , V[3] ] == {{(-8*I)*gc412*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc412*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc412*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[1] , V[3] ] == {{(-8*I)*gc413*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc413*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc413*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[1] , S[1] , V[1] , V[3] ] == {{(-8*I)*gc414*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc414*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc414*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , S[2] , V[1] , V[3] ] == {{(-8*I)*gc415*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc415*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc415*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , V[1] , V[3] ] == {{(-16*I)*gc416*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc416*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {(16*I)*gc416*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , S[3] , V[2] , V[3] ] == {{(-8*I)*gc417*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc417*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc417*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , S[4] , V[2] , V[3] ] == {{(-8*I)*gc418*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc418*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc418*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[4] , S[4] , V[2] , V[3] ] == {{(-8*I)*gc419*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc419*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc419*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[2] , V[3] ] == {{(-8*I)*gc420*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc420*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc420*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[2] , V[3] ] == {{(-8*I)*gc421*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc421*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc421*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[2] , V[3] ] == {{(-8*I)*gc422*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc422*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc422*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[2] , V[3] ] == {{(-8*I)*gc423*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc423*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc423*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[1] , S[1] , V[2] , V[3] ] == {{(-8*I)*gc424*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc424*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc424*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , S[2] , V[2] , V[3] ] == {{(-8*I)*gc425*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc425*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc425*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[2] , S[2] , V[2] , V[3] ] == {{(-8*I)*gc426*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc426*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc426*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , V[2] , V[3] ] == {{(-16*I)*gc427*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc427*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {(16*I)*gc427*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[2] , V[2] , V[3] ] == {{(-16*I)*gc428*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc428*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {(16*I)*gc428*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , -S[5] , V[5] , V[3] ] == {{-16*cHWB*gc429*swbar, 0}, {-(g2*gc429*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc429*swbar, 0}, {0, 0}},

C[ S[4] , -S[5] , V[5] , V[3] ] == {{-16*cHWB*gc430*swbar, 0}, {-(g2*gc430*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc430*swbar, 0}, {0, 0}},

C[ S[3] , -S[6] , V[5] , V[3] ] == {{-16*cHWB*gc431*swbar, 0}, {-(g2*gc431*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc431*swbar, 0}, {0, 0}},

C[ -S[5] , S[1] , V[5] , V[3] ] == {{(-16*I)*cHWB*gc432*swbar, 0}, {(-I)*g2*gc432*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc432*swbar, 0}, {0, 0}},

C[ -S[6] , S[1] , V[5] , V[3] ] == {{(-16*I)*cHWB*gc433*swbar, 0}, {(-I)*g2*gc433*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc433*swbar, 0}, {0, 0}},

C[ -S[5] , S[2] , V[5] , V[3] ] == {{(-16*I)*cHWB*gc434*swbar, 0}, {(-I)*g2*gc434*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc434*swbar, 0}, {0, 0}},

C[ -S[5] , V[5] , V[3] ] == {{(-8*I)*cHWB*gc435*swbar, 0}, {(-I)*g2*gc435*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc435*swbar, 0}, {0, 0}},

C[ S[3] , S[5] , -V[5] , V[3] ] == {{-16*cHWB*gc436*swbar, 0}, {-(g2*gc436*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc436*swbar, 0}, {0, 0}},

C[ S[4] , S[5] , -V[5] , V[3] ] == {{-16*cHWB*gc437*swbar, 0}, {-(g2*gc437*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc437*swbar, 0}, {0, 0}},

C[ S[3] , S[6] , -V[5] , V[3] ] == {{-16*cHWB*gc438*swbar, 0}, {-(g2*gc438*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc438*swbar, 0}, {0, 0}},

C[ S[5] , S[1] , -V[5] , V[3] ] == {{(-16*I)*cHWB*gc439*swbar, 0}, {(-I)*g2*gc439*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc439*swbar, 0}, {0, 0}},

C[ S[6] , S[1] , -V[5] , V[3] ] == {{(-16*I)*cHWB*gc440*swbar, 0}, {(-I)*g2*gc440*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc440*swbar, 0}, {0, 0}},

C[ S[5] , S[2] , -V[5] , V[3] ] == {{(-16*I)*cHWB*gc441*swbar, 0}, {(-I)*g2*gc441*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc441*swbar, 0}, {0, 0}},

C[ S[5] , -V[5] , V[3] ] == {{(-8*I)*cHWB*gc442*swbar, 0}, {(-I)*g2*gc442*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc442*swbar, 0}, {0, 0}},

C[ V[5] , -V[5] , V[3] ] == {{(-12*I)*cW*cwbar*gc443, 0}, {(12*I)*cW*cwbar*gc443, 0}, {I*g2*gc443*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc443*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc443*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc443*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc443*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc443*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*cwbar*gc443, 0}, {(12*I)*cW*cwbar*gc443, 0}, {(12*I)*cW*cwbar*gc443, 0}, {(-12*I)*cW*cwbar*gc443, 0}, {(-12*I)*cW*cwbar*gc443, 0}, {(12*I)*cW*cwbar*gc443, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , V[6] , V[3] ] == {{-16*cHWB*gc444*swbar, 0}, {-(g2*gc444*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc444*swbar, 0}, {0, 0}},

C[ S[4] , -S[5] , V[6] , V[3] ] == {{-16*cHWB*gc445*swbar, 0}, {-(g2*gc445*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + cwbar*g2*(-4 + 3*cHD*vev^2 - 8*cHW*vev^2) + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc445*swbar, 0}, {0, 0}},

C[ S[3] , -S[6] , V[6] , V[3] ] == {{-16*cHWB*gc446*swbar, 0}, {-(g2*gc446*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 5*cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*gc446*swbar, 0}, {0, 0}},

C[ S[4] , -S[6] , V[6] , V[3] ] == {{-16*cHWB*gc447*swbar, 0}, {-(g2*gc447*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc447*swbar, 0}, {0, 0}},

C[ -S[5] , S[1] , V[6] , V[3] ] == {{(-16*I)*cHWB*gc448*swbar, 0}, {(-I)*g2*gc448*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc448*swbar, 0}, {0, 0}},

C[ -S[6] , S[1] , V[6] , V[3] ] == {{(-16*I)*cHWB*gc449*swbar, 0}, {(-I)*g2*gc449*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc449*swbar, 0}, {0, 0}},

C[ -S[5] , S[2] , V[6] , V[3] ] == {{(-16*I)*cHWB*gc450*swbar, 0}, {I*g2*gc450*(-2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 - g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc450*swbar, 0}, {0, 0}},

C[ -S[6] , S[2] , V[6] , V[3] ] == {{(-16*I)*cHWB*gc451*swbar, 0}, {(-I)*g2*gc451*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc451*swbar, 0}, {0, 0}},

C[ -S[5] , V[6] , V[3] ] == {{(-8*I)*cHWB*gc452*swbar, 0}, {(-I)*g2*gc452*(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + cwbar*g2*(-2 + cHD*vev^2 - 4*cHW*vev^2) + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc452*swbar, 0}, {0, 0}},

C[ -S[6] , V[6] , V[3] ] == {{(-8*I)*cHWB*gc453*swbar, 0}, {(-I)*g2*gc453*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc453*swbar, 0}, {0, 0}},

C[ -V[5] , V[6] , V[3] ] == {{(12*I)*cW*cwbar*gc454*xiBG, 0}, {(-12*I)*cW*cwbar*gc454*xiBG, 0}, {(-I)*g2*gc454*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc454*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc454*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc454*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc454*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc454*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(12*I)*cW*cwbar*gc454*xiBG, 0}, {(-12*I)*cW*cwbar*gc454*xiBG, 0}, {(-12*I)*cW*cwbar*gc454*xiBG, 0}, {(12*I)*cW*cwbar*gc454*xiBG, 0}, {(12*I)*cW*cwbar*gc454*xiBG, 0}, {(-12*I)*cW*cwbar*gc454*xiBG, 0}, {I*g2*gc454*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {0, 0}, {I*g2*gc454*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}},

C[ S[3] , S[5] , -V[6] , V[3] ] == {{-16*cHWB*gc455*swbar, 0}, {-(g2*gc455*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc455*swbar, 0}, {0, 0}},

C[ S[4] , S[5] , -V[6] , V[3] ] == {{-16*cHWB*gc456*swbar, 0}, {-(g2*gc456*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + cwbar*g2*(-4 + 3*cHD*vev^2 - 8*cHW*vev^2) + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc456*swbar, 0}, {0, 0}},

C[ S[3] , S[6] , -V[6] , V[3] ] == {{-16*cHWB*gc457*swbar, 0}, {-(g2*gc457*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 5*cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*gc457*swbar, 0}, {0, 0}},

C[ S[4] , S[6] , -V[6] , V[3] ] == {{-16*cHWB*gc458*swbar, 0}, {-(g2*gc458*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc458*swbar, 0}, {0, 0}},

C[ S[5] , S[1] , -V[6] , V[3] ] == {{(-16*I)*cHWB*gc459*swbar, 0}, {(-I)*g2*gc459*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc459*swbar, 0}, {0, 0}},

C[ S[6] , S[1] , -V[6] , V[3] ] == {{(-16*I)*cHWB*gc460*swbar, 0}, {(-I)*g2*gc460*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc460*swbar, 0}, {0, 0}},

C[ S[5] , S[2] , -V[6] , V[3] ] == {{(-16*I)*cHWB*gc461*swbar, 0}, {I*g2*gc461*(-2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 - g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc461*swbar, 0}, {0, 0}},

C[ S[6] , S[2] , -V[6] , V[3] ] == {{(-16*I)*cHWB*gc462*swbar, 0}, {(-I)*g2*gc462*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc462*swbar, 0}, {0, 0}},

C[ S[5] , -V[6] , V[3] ] == {{(-8*I)*cHWB*gc463*swbar, 0}, {(-I)*g2*gc463*(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + cwbar*g2*(-2 + cHD*vev^2 - 4*cHW*vev^2) + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc463*swbar, 0}, {0, 0}},

C[ S[6] , -V[6] , V[3] ] == {{(-8*I)*cHWB*gc464*swbar, 0}, {(-I)*g2*gc464*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc464*swbar, 0}, {0, 0}},

C[ V[5] , -V[6] , V[3] ] == {{(12*I)*cW*cwbar*gc465*xiBG, 0}, {(-12*I)*cW*cwbar*gc465*xiBG, 0}, {(-I)*g2*gc465*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc465*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc465*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc465*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc465*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc465*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(12*I)*cW*cwbar*gc465*xiBG, 0}, {(-12*I)*cW*cwbar*gc465*xiBG, 0}, {(-12*I)*cW*cwbar*gc465*xiBG, 0}, {(12*I)*cW*cwbar*gc465*xiBG, 0}, {(12*I)*cW*cwbar*gc465*xiBG, 0}, {(-12*I)*cW*cwbar*gc465*xiBG, 0}, {I*g2*gc465*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {0, 0}, {I*g2*gc465*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}},

C[ V[6] , -V[6] , V[3] ] == {{(-12*I)*cW*cwbar*gc466, 0}, {(12*I)*cW*cwbar*gc466, 0}, {I*g2*gc466*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc466*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc466*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc466*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc466*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc466*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*cwbar*gc466, 0}, {(12*I)*cW*cwbar*gc466, 0}, {(12*I)*cW*cwbar*gc466, 0}, {(-12*I)*cW*cwbar*gc466, 0}, {(-12*I)*cW*cwbar*gc466, 0}, {(12*I)*cW*cwbar*gc466, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[3] , V[3] , V[3] ] == {{(-16*I)*gc467*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc467*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc467*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[3] , S[4] , V[3] , V[3] ] == {{(-16*I)*gc468*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc468*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc468*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[4] , S[4] , V[3] , V[3] ] == {{(-16*I)*gc469*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar))*xiBG, 0}, {(-I)*gc469*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc469*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar))*xiBG, 0}, {(16*I)*gc469*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}},

C[ S[5] , -S[5] , V[3] , V[3] ] == {{(-8*I)*gc470*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc470*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc470*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[3] , V[3] ] == {{(-8*I)*gc471*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc471*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc471*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[3] , V[3] ] == {{(-8*I)*gc472*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc472*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc472*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[3] , V[3] ] == {{(-8*I)*gc473*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar))*xiBG, 0}, {I*gc473*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2))*xiBG, 0}, {(8*I)*gc473*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar))*xiBG, 0}, {(8*I)*gc473*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}},

C[ S[1] , S[1] , V[3] , V[3] ] == {{(-16*I)*gc474*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc474*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc474*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , V[3] , V[3] ] == {{(-16*I)*gc475*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc475*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc475*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[2] , S[2] , V[3] , V[3] ] == {{(-16*I)*gc476*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar))*xiBG, 0}, {(-I)*gc476*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc476*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar))*xiBG, 0}, {(16*I)*gc476*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}},

C[ S[1] , V[3] , V[3] ] == {{(-32*I)*gc477*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc477*(cwbar*g2 + g1*swbar)*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc477*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[2] , V[3] , V[3] ] == {{(-32*I)*gc478*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar))*xiBG, 0}, {(-I)*gc478*(cwbar*g2 + g1*swbar)*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG, 0}, {(32*I)*gc478*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar))*xiBG, 0}, {(32*I)*gc478*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}},

C[ S[3] , S[3] , V[1] , V[4] ] == {{(-8*I)*gc479*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc479*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc479*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , S[4] , V[1] , V[4] ] == {{(-8*I)*gc480*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc480*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc480*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[4] , S[4] , V[1] , V[4] ] == {{(-8*I)*gc481*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc481*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc481*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[1] , V[4] ] == {{(-8*I)*gc482*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc482*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc482*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[1] , V[4] ] == {{(-8*I)*gc483*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc483*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc483*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[1] , V[4] ] == {{(-8*I)*gc484*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc484*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc484*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[1] , V[4] ] == {{(-8*I)*gc485*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc485*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc485*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[1] , S[1] , V[1] , V[4] ] == {{(-8*I)*gc486*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc486*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc486*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , S[2] , V[1] , V[4] ] == {{(-8*I)*gc487*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc487*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc487*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[2] , S[2] , V[1] , V[4] ] == {{(-8*I)*gc488*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc488*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc488*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , V[1] , V[4] ] == {{(-16*I)*gc489*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc489*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {(16*I)*gc489*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[2] , V[1] , V[4] ] == {{(-16*I)*gc490*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc490*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {(16*I)*gc490*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , S[3] , V[2] , V[4] ] == {{(-8*I)*gc491*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc491*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc491*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , S[4] , V[2] , V[4] ] == {{(-8*I)*gc492*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc492*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc492*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[4] , S[4] , V[2] , V[4] ] == {{(-8*I)*gc493*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc493*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc493*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[2] , V[4] ] == {{(-8*I)*gc494*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc494*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc494*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[2] , V[4] ] == {{(-8*I)*gc495*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc495*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc495*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[2] , V[4] ] == {{(-8*I)*gc496*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc496*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc496*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[2] , V[4] ] == {{(-8*I)*gc497*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {I*gc497*(-2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + cwbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2))), 0}, {(8*I)*gc497*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[1] , S[1] , V[2] , V[4] ] == {{(-8*I)*gc498*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc498*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc498*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , S[2] , V[2] , V[4] ] == {{(-8*I)*gc499*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc499*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc499*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[2] , S[2] , V[2] , V[4] ] == {{(-8*I)*gc500*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc500*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))), 0}, {(8*I)*gc500*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , V[2] , V[4] ] == {{(-16*I)*gc501*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc501*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {(16*I)*gc501*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[2] , V[2] , V[4] ] == {{(-16*I)*gc502*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {(-I)*gc502*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))), 0}, {(16*I)*gc502*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[3] , -S[5] , V[5] , V[4] ] == {{-16*cHWB*gc503*swbar, 0}, {-(g2*gc503*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc503*swbar, 0}, {0, 0}},

C[ S[4] , -S[5] , V[5] , V[4] ] == {{-16*cHWB*gc504*swbar, 0}, {-(g2*gc504*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*gc504*swbar, 0}, {0, 0}},

C[ S[3] , -S[6] , V[5] , V[4] ] == {{-16*cHWB*gc505*swbar, 0}, {-(g2*gc505*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - cwbar*g2*(4 + cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*gc505*swbar, 0}, {0, 0}},

C[ S[4] , -S[6] , V[5] , V[4] ] == {{-16*cHWB*gc506*swbar, 0}, {-(g2*gc506*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc506*swbar, 0}, {0, 0}},

C[ -S[5] , S[1] , V[5] , V[4] ] == {{(-16*I)*cHWB*gc507*swbar, 0}, {(-I)*g2*gc507*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc507*swbar, 0}, {0, 0}},

C[ -S[6] , S[1] , V[5] , V[4] ] == {{(-16*I)*cHWB*gc508*swbar, 0}, {I*g2*gc508*(-2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 - g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc508*swbar, 0}, {0, 0}},

C[ -S[5] , S[2] , V[5] , V[4] ] == {{(-16*I)*cHWB*gc509*swbar, 0}, {(-I)*g2*gc509*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc509*swbar, 0}, {0, 0}},

C[ -S[6] , S[2] , V[5] , V[4] ] == {{(-16*I)*cHWB*gc510*swbar, 0}, {(-I)*g2*gc510*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc510*swbar, 0}, {0, 0}},

C[ -S[5] , V[5] , V[4] ] == {{(-8*I)*cHWB*gc511*swbar, 0}, {(-I)*g2*gc511*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(8*I)*cHWB*gc511*swbar, 0}, {0, 0}},

C[ -S[6] , V[5] , V[4] ] == {{(-8*I)*cHWB*gc512*swbar, 0}, {(-I)*g2*gc512*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc512*swbar, 0}, {0, 0}},

C[ S[3] , S[5] , -V[5] , V[4] ] == {{-16*cHWB*gc513*swbar, 0}, {-(g2*gc513*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc513*swbar, 0}, {0, 0}},

C[ S[4] , S[5] , -V[5] , V[4] ] == {{-16*cHWB*gc514*swbar, 0}, {-(g2*gc514*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + cHD*vev^2 + 8*cHW*vev^2))), 0}, {16*cHWB*gc514*swbar, 0}, {0, 0}},

C[ S[3] , S[6] , -V[5] , V[4] ] == {{-16*cHWB*gc515*swbar, 0}, {g2*gc515*(-2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 - g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + cHD*vev^2 + 8*cHW*vev^2)), 0}, {16*cHWB*gc515*swbar, 0}, {0, 0}},

C[ S[4] , S[6] , -V[5] , V[4] ] == {{-16*cHWB*gc516*swbar, 0}, {-(g2*gc516*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc516*swbar, 0}, {0, 0}},

C[ S[5] , S[1] , -V[5] , V[4] ] == {{(-16*I)*cHWB*gc517*swbar, 0}, {(-I)*g2*gc517*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc517*swbar, 0}, {0, 0}},

C[ S[6] , S[1] , -V[5] , V[4] ] == {{(-16*I)*cHWB*gc518*swbar, 0}, {I*g2*gc518*(-2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 - g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 - 7*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc518*swbar, 0}, {0, 0}},

C[ S[5] , S[2] , -V[5] , V[4] ] == {{(-16*I)*cHWB*gc519*swbar, 0}, {(-I)*g2*gc519*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(16*I)*cHWB*gc519*swbar, 0}, {0, 0}},

C[ S[6] , S[2] , -V[5] , V[4] ] == {{(-16*I)*cHWB*gc520*swbar, 0}, {(-I)*g2*gc520*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc520*swbar, 0}, {0, 0}},

C[ S[5] , -V[5] , V[4] ] == {{(-8*I)*cHWB*gc521*swbar, 0}, {(-I)*g2*gc521*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(8*I)*cHWB*gc521*swbar, 0}, {0, 0}},

C[ S[6] , -V[5] , V[4] ] == {{(-8*I)*cHWB*gc522*swbar, 0}, {(-I)*g2*gc522*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc522*swbar, 0}, {0, 0}},

C[ V[5] , -V[5] , V[4] ] == {{(-12*I)*cW*cwbar*gc523*xiBG, 0}, {(12*I)*cW*cwbar*gc523*xiBG, 0}, {I*g2*gc523*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc523*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(-I)*g2*gc523*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc523*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc523*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {I*g2*gc523*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc523*xiBG, 0}, {(12*I)*cW*cwbar*gc523*xiBG, 0}, {(12*I)*cW*cwbar*gc523*xiBG, 0}, {(-12*I)*cW*cwbar*gc523*xiBG, 0}, {(-12*I)*cW*cwbar*gc523*xiBG, 0}, {(12*I)*cW*cwbar*gc523*xiBG, 0}, {0, 0}, {(-I)*g2*gc523*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc523*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}},

C[ S[3] , -S[5] , V[6] , V[4] ] == {{-16*cHWB*gc524*swbar, 0}, {-(g2*gc524*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc524*swbar, 0}, {0, 0}},

C[ S[4] , -S[5] , V[6] , V[4] ] == {{-16*cHWB*gc525*swbar, 0}, {-(g2*gc525*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc525*swbar, 0}, {0, 0}},

C[ S[3] , -S[6] , V[6] , V[4] ] == {{-16*cHWB*gc526*swbar, 0}, {-(g2*gc526*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc526*swbar, 0}, {0, 0}},

C[ S[4] , -S[6] , V[6] , V[4] ] == {{-16*cHWB*gc527*swbar, 0}, {-(g2*gc527*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc527*swbar, 0}, {0, 0}},

C[ -S[5] , S[1] , V[6] , V[4] ] == {{(-16*I)*cHWB*gc528*swbar, 0}, {(-I)*g2*gc528*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc528*swbar, 0}, {0, 0}},

C[ -S[6] , S[1] , V[6] , V[4] ] == {{(-16*I)*cHWB*gc529*swbar, 0}, {(-I)*g2*gc529*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc529*swbar, 0}, {0, 0}},

C[ -S[5] , S[2] , V[6] , V[4] ] == {{(-16*I)*cHWB*gc530*swbar, 0}, {(-I)*g2*gc530*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc530*swbar, 0}, {0, 0}},

C[ -S[6] , S[2] , V[6] , V[4] ] == {{(-16*I)*cHWB*gc531*swbar, 0}, {(-I)*g2*gc531*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc531*swbar, 0}, {0, 0}},

C[ -S[5] , V[6] , V[4] ] == {{(-8*I)*cHWB*gc532*swbar, 0}, {(-I)*g2*gc532*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc532*swbar, 0}, {0, 0}},

C[ -S[6] , V[6] , V[4] ] == {{(-8*I)*cHWB*gc533*swbar, 0}, {(-I)*g2*gc533*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc533*swbar, 0}, {0, 0}},

C[ -V[5] , V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc534, 0}, {(12*I)*cW*cwbar*gc534, 0}, {I*g2*gc534*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc534*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc534*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc534*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc534*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc534*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*cwbar*gc534, 0}, {(12*I)*cW*cwbar*gc534, 0}, {(12*I)*cW*cwbar*gc534, 0}, {(-12*I)*cW*cwbar*gc534, 0}, {(-12*I)*cW*cwbar*gc534, 0}, {(12*I)*cW*cwbar*gc534, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , -V[6] , V[4] ] == {{-16*cHWB*gc535*swbar, 0}, {-(g2*gc535*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc535*swbar, 0}, {0, 0}},

C[ S[4] , S[5] , -V[6] , V[4] ] == {{-16*cHWB*gc536*swbar, 0}, {-(g2*gc536*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc536*swbar, 0}, {0, 0}},

C[ S[3] , S[6] , -V[6] , V[4] ] == {{-16*cHWB*gc537*swbar, 0}, {-(g2*gc537*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc537*swbar, 0}, {0, 0}},

C[ S[4] , S[6] , -V[6] , V[4] ] == {{-16*cHWB*gc538*swbar, 0}, {-(g2*gc538*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))), 0}, {16*cHWB*gc538*swbar, 0}, {0, 0}},

C[ S[5] , S[1] , -V[6] , V[4] ] == {{(-16*I)*cHWB*gc539*swbar, 0}, {(-I)*g2*gc539*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc539*swbar, 0}, {0, 0}},

C[ S[6] , S[1] , -V[6] , V[4] ] == {{(-16*I)*cHWB*gc540*swbar, 0}, {(-I)*g2*gc540*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc540*swbar, 0}, {0, 0}},

C[ S[5] , S[2] , -V[6] , V[4] ] == {{(-16*I)*cHWB*gc541*swbar, 0}, {(-I)*g2*gc541*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc541*swbar, 0}, {0, 0}},

C[ S[6] , S[2] , -V[6] , V[4] ] == {{(-16*I)*cHWB*gc542*swbar, 0}, {(-I)*g2*gc542*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*cHWB*gc542*swbar, 0}, {0, 0}},

C[ S[5] , -V[6] , V[4] ] == {{(-8*I)*cHWB*gc543*swbar, 0}, {(-I)*g2*gc543*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc543*swbar, 0}, {0, 0}},

C[ S[6] , -V[6] , V[4] ] == {{(-8*I)*cHWB*gc544*swbar, 0}, {(-I)*g2*gc544*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)), 0}, {(8*I)*cHWB*gc544*swbar, 0}, {0, 0}},

C[ V[5] , -V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc545, 0}, {(12*I)*cW*cwbar*gc545, 0}, {I*g2*gc545*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc545*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc545*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc545*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc545*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc545*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*cwbar*gc545, 0}, {(12*I)*cW*cwbar*gc545, 0}, {(12*I)*cW*cwbar*gc545, 0}, {(-12*I)*cW*cwbar*gc545, 0}, {(-12*I)*cW*cwbar*gc545, 0}, {(12*I)*cW*cwbar*gc545, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[6] , -V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc546, 0}, {(12*I)*cW*cwbar*gc546, 0}, {I*g2*gc546*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc546*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {(-I)*g2*gc546*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc546*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc546*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)), 0}, {I*g2*gc546*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)), 0}, {(-12*I)*cW*cwbar*gc546, 0}, {(12*I)*cW*cwbar*gc546, 0}, {(12*I)*cW*cwbar*gc546, 0}, {(-12*I)*cW*cwbar*gc546, 0}, {(-12*I)*cW*cwbar*gc546, 0}, {(12*I)*cW*cwbar*gc546, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[3] , V[3] , V[4] ] == {{(-16*I)*gc547*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc547*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc547*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[3] , S[4] , V[3] , V[4] ] == {{(-16*I)*gc548*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc548*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc548*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[4] , S[4] , V[3] , V[4] ] == {{(-16*I)*gc549*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc549*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc549*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[3] , V[4] ] == {{(-8*I)*gc550*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc550*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc550*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[3] , V[4] ] == {{(-8*I)*gc551*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc551*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc551*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[3] , V[4] ] == {{(-8*I)*gc552*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc552*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc552*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[3] , V[4] ] == {{(-8*I)*gc553*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc553*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc553*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , S[1] , V[3] , V[4] ] == {{(-16*I)*gc554*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc554*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc554*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , V[3] , V[4] ] == {{(-16*I)*gc555*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc555*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc555*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[2] , S[2] , V[3] , V[4] ] == {{(-16*I)*gc556*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc556*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc556*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , V[3] , V[4] ] == {{(-32*I)*gc557*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc557*(cwbar*g2 + g1*swbar)*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc557*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[2] , V[3] , V[4] ] == {{(-32*I)*gc558*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc558*(cwbar*g2 + g1*swbar)*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc558*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[3] , S[3] , V[4] , V[4] ] == {{(-16*I)*gc559*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc559*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc559*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[3] , S[4] , V[4] , V[4] ] == {{(-16*I)*gc560*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc560*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc560*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[4] , S[4] , V[4] , V[4] ] == {{(-16*I)*gc561*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc561*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc561*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[5] , -S[5] , V[4] , V[4] ] == {{(-8*I)*gc562*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc562*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc562*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , V[4] , V[4] ] == {{(-8*I)*gc563*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc563*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc563*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[5] , -S[6] , V[4] , V[4] ] == {{(-8*I)*gc564*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc564*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc564*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[6] , -S[6] , V[4] , V[4] ] == {{(-8*I)*gc565*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {I*gc565*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2)), 0}, {(8*I)*gc565*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , S[1] , V[4] , V[4] ] == {{(-16*I)*gc566*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc566*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc566*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , V[4] , V[4] ] == {{(-16*I)*gc567*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc567*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc567*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[2] , S[2] , V[4] , V[4] ] == {{(-16*I)*gc568*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc568*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)), 0}, {(16*I)*gc568*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , V[4] , V[4] ] == {{(-32*I)*gc569*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc569*(cwbar*g2 + g1*swbar)*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc569*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[2] , V[4] , V[4] ] == {{(-32*I)*gc570*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {(-I)*gc570*(cwbar*g2 + g1*swbar)*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)), 0}, {(32*I)*gc570*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[3] , S[4] , -U[1] , U[1] ] == {{I*gc571, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -U[1] , U[1] ] == {{I*gc572*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2*swbar*(2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc572*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , -U[1] , U[1] ] == {{I*gc573, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , -U[1] , U[1] ] == {{I*gc574, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , -U[1] , U[1] ] == {{I*gc575*(cwbar*g1 + g2*swbar)*(swbar*(g2 - cHWB*g1*vev^2 - cHD*g2*vev^2 + 2*cHW*g2*vev^2) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2))*xiBG, 0}, {(8*I)*gc575*(cHB*cwbar^2 + swbar*(cHWB*cwbar + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , -U[1] , U[1] ] == {{I*gc576, 0}, {0, 0}, {0, 0}},

C[ S[2] , S[2] , -U[1] , U[1] ] == {{I*gc577*(cwbar*g1 - g2*swbar)*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2*swbar*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc577*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[1] , -U[1] , U[1] ] == {{I*gc578, 0}, {0, 0}, {0, 0}},

C[ S[2] , -U[1] , U[1] ] == {{I*gc579*(cwbar*g1 - g2*swbar)*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG, 0}, {(32*I)*gc579*(cHB*cwbar^2 + swbar*(-(cHWB*cwbar) + cHW*swbar)), 0}, {0, 0}},

C[ S[4] , S[5] , -U[1] , U[4] ] == {{gc580, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -U[1] , U[4] ] == {{gc581, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -U[1] , U[4] ] == {{g2*gc582*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*cwbar*gc582, 0}, {0, 0}},

C[ S[6] , S[1] , -U[1] , U[4] ] == {{I*gc583, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[2] , -U[1] , U[4] ] == {{I*gc584, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[2] , -U[1] , U[4] ] == {{I*g2*gc585*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*cwbar*gc585, 0}, {0, 0}},

C[ S[5] , -U[1] , U[4] ] == {{I*gc586, 0}, {0, 0}, {0, 0}},

C[ S[6] , -U[1] , U[4] ] == {{(-I)*g2*gc587*((cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*cwbar*gc587, 0}, {0, 0}},

C[ S[6] , -U[1] , U[4] , V[1] ] == {{I*gc588, 0}, {I*gc588, 0}, {0, 0}},

C[ S[6] , -U[1] , U[4] , V[2] ] == {{(-I)*gc589, 0}, {(-I)*gc589, 0}, {I*gc589, 0}},

C[ S[4] , -S[5] , -U[1] , U[3] ] == {{gc590, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[6] , -U[1] , U[3] ] == {{gc591, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[6] , -U[1] , U[3] ] == {{g2*gc592*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*cwbar*gc592, 0}, {0, 0}},

C[ -S[6] , S[1] , -U[1] , U[3] ] == {{I*gc593, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[2] , -U[1] , U[3] ] == {{I*gc594, 0}, {0, 0}, {0, 0}},

C[ -S[6] , S[2] , -U[1] , U[3] ] == {{I*g2*gc595*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*cwbar*gc595, 0}, {0, 0}},

C[ -S[5] , -U[1] , U[3] ] == {{I*gc596, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -U[1] , U[3] ] == {{(-I)*g2*gc597*((cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*cwbar*gc597, 0}, {0, 0}},

C[ -S[6] , -U[1] , U[3] , V[1] ] == {{I*gc598, 0}, {I*gc598, 0}, {0, 0}},

C[ -S[6] , -U[1] , U[3] , V[2] ] == {{(-I)*gc599, 0}, {(-I)*gc599, 0}, {I*gc599, 0}},

C[ S[3] , S[4] , -U[1] , U[2] ] == {{I*gc600, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -U[1] , U[2] ] == {{I*gc601*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2)))*xiBG, 0}, {(8*I)*gc601*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ -S[5] , S[6] , -U[1] , U[2] ] == {{I*gc602, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , -U[1] , U[2] ] == {{I*gc603, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , -U[1] , U[2] ] == {{I*gc604*(2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + swbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)))*xiBG, 0}, {(8*I)*gc604*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[1] , S[2] , -U[1] , U[2] ] == {{I*gc605, 0}, {0, 0}, {0, 0}},

C[ S[2] , S[2] , -U[1] , U[2] ] == {{I*gc606*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)))*xiBG, 0}, {(8*I)*gc606*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , -U[1] , U[2] ] == {{I*gc607, 0}, {0, 0}, {0, 0}},

C[ S[2] , -U[1] , U[2] ] == {{I*gc608*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)))*xiBG, 0}, {(16*I)*gc608*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[4] , -S[5] , -U[4] , U[1] ] == {{gc609, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[6] , -U[4] , U[1] ] == {{gc610, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[6] , -U[4] , U[1] ] == {{g2*gc611*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*cwbar*gc611, 0}, {0, 0}},

C[ -S[6] , S[1] , -U[4] , U[1] ] == {{I*gc612, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[2] , -U[4] , U[1] ] == {{I*gc613, 0}, {0, 0}, {0, 0}},

C[ -S[6] , S[2] , -U[4] , U[1] ] == {{I*g2*gc614*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*cwbar*gc614, 0}, {0, 0}},

C[ -S[5] , -U[4] , U[1] ] == {{I*gc615, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -U[4] , U[1] ] == {{(-I)*g2*gc616*((cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*cwbar*gc616, 0}, {0, 0}},

C[ S[3] , S[4] , -U[4] , U[4] ] == {{I*gc617, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -U[4] , U[4] ] == {{(-I)*g2^2*gc618*(-2 + cHD*vev^2 - 4*cHW*vev^2)*xiBG, 0}, {(16*I)*cHW*gc618, 0}, {0, 0}},

C[ S[5] , -S[6] , -U[4] , U[4] ] == {{I*gc619, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , -U[4] , U[4] ] == {{I*g2^2*gc620*(1 + cHD*vev^2 + 2*cHW*vev^2)*xiBG, 0}, {(8*I)*cHW*gc620, 0}, {0, 0}},

C[ S[4] , S[1] , -U[4] , U[4] ] == {{gc621, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[2] , -U[4] , U[4] ] == {{gc622, 0}, {0, 0}, {0, 0}},

C[ S[1] , S[2] , -U[4] , U[4] ] == {{I*gc623, 0}, {0, 0}, {0, 0}},

C[ S[2] , S[2] , -U[4] , U[4] ] == {{I*g2^2*gc624*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG, 0}, {(16*I)*cHW*gc624, 0}, {0, 0}},

C[ S[3] , -U[4] , U[4] ] == {{gc625, 0}, {0, 0}, {0, 0}},

C[ S[1] , -U[4] , U[4] ] == {{I*gc626, 0}, {0, 0}, {0, 0}},

C[ S[2] , -U[4] , U[4] ] == {{I*g2^2*gc627*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2)*xiBG, 0}, {(32*I)*cHW*gc627, 0}, {0, 0}},

C[ -U[4] , U[4] , V[1] , V[2] ] == {{I*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ -U[4] , U[4] , V[2] , V[2] ] == {{(2*I)*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ S[2] , -U[4] , U[4] , V[1] ] == {{I*gc630, 0}, {I*gc630, 0}, {0, 0}},

C[ S[2] , -U[4] , U[4] , V[2] ] == {{(-I)*gc631, 0}, {(-I)*gc631, 0}, {I*gc631, 0}},

C[ -S[5] , -S[6] , -U[4] , U[3] ] == {{I*gc632, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -S[6] , -U[4] , U[3] ] == {{I*gc633, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[5] , -U[4] , U[2] ] == {{gc634, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[6] , -U[4] , U[2] ] == {{gc635, 0}, {0, 0}, {0, 0}},

C[ -S[6] , S[1] , -U[4] , U[2] ] == {{I*gc636, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[2] , -U[4] , U[2] ] == {{I*gc637, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[6] , -U[4] , U[2] ] == {{g2*gc638*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*gc638*swbar, 0}, {0, 0}},

C[ -S[6] , S[2] , -U[4] , U[2] ] == {{I*g2*gc639*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*gc639*swbar, 0}, {0, 0}},

C[ -S[5] , -U[4] , U[2] ] == {{I*gc640, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -U[4] , U[2] ] == {{I*g2*gc641*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*gc641*swbar, 0}, {0, 0}},

C[ -U[4] , U[4] , V[2] ] == {{(-I)*gc642, 0}, {I*gc642, 0}},

C[ S[4] , S[5] , -U[3] , U[1] ] == {{gc643, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -U[3] , U[1] ] == {{gc644, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -U[3] , U[1] ] == {{g2*gc645*(-2*(cHWB*g1 + cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*cwbar*gc645, 0}, {0, 0}},

C[ S[6] , S[1] , -U[3] , U[1] ] == {{I*gc646, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[2] , -U[3] , U[1] ] == {{I*gc647, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[2] , -U[3] , U[1] ] == {{I*g2*gc648*(-2*(cHWB*g1 + 3*cHD*g2)*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*cwbar*gc648, 0}, {0, 0}},

C[ S[5] , -U[3] , U[1] ] == {{I*gc649, 0}, {0, 0}, {0, 0}},

C[ S[6] , -U[3] , U[1] ] == {{(-I)*g2*gc650*((cHWB*g1 + cHD*g2)*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*cwbar*gc650, 0}, {0, 0}},

C[ S[5] , S[6] , -U[3] , U[4] ] == {{I*gc651, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[6] , -U[3] , U[4] ] == {{I*gc652, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[4] , -U[3] , U[3] ] == {{I*gc653, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -U[3] , U[3] ] == {{(-I)*g2^2*gc654*(-2 + cHD*vev^2 - 4*cHW*vev^2)*xiBG, 0}, {(16*I)*cHW*gc654, 0}, {0, 0}},

C[ -S[5] , S[6] , -U[3] , U[3] ] == {{I*gc655, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , -U[3] , U[3] ] == {{I*g2^2*gc656*(1 + cHD*vev^2 + 2*cHW*vev^2)*xiBG, 0}, {(8*I)*cHW*gc656, 0}, {0, 0}},

C[ S[4] , S[1] , -U[3] , U[3] ] == {{gc657, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[2] , -U[3] , U[3] ] == {{gc658, 0}, {0, 0}, {0, 0}},

C[ S[1] , S[2] , -U[3] , U[3] ] == {{I*gc659, 0}, {0, 0}, {0, 0}},

C[ S[2] , S[2] , -U[3] , U[3] ] == {{I*g2^2*gc660*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG, 0}, {(16*I)*cHW*gc660, 0}, {0, 0}},

C[ S[3] , -U[3] , U[3] ] == {{gc661, 0}, {0, 0}, {0, 0}},

C[ S[1] , -U[3] , U[3] ] == {{I*gc662, 0}, {0, 0}, {0, 0}},

C[ S[2] , -U[3] , U[3] ] == {{I*g2^2*gc663*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2)*xiBG, 0}, {(32*I)*cHW*gc663, 0}, {0, 0}},

C[ -U[3] , U[3] , V[1] , V[2] ] == {{I*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ -U[3] , U[3] , V[2] , V[2] ] == {{(2*I)*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ S[2] , -U[3] , U[3] , V[1] ] == {{I*gc666, 0}, {I*gc666, 0}, {0, 0}},

C[ S[2] , -U[3] , U[3] , V[2] ] == {{(-I)*gc667, 0}, {(-I)*gc667, 0}, {I*gc667, 0}},

C[ S[4] , S[5] , -U[3] , U[2] ] == {{gc668, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -U[3] , U[2] ] == {{gc669, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[1] , -U[3] , U[2] ] == {{I*gc670, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[2] , -U[3] , U[2] ] == {{I*gc671, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -U[3] , U[2] ] == {{g2*gc672*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*gc672*swbar, 0}, {0, 0}},

C[ S[6] , S[2] , -U[3] , U[2] ] == {{I*g2*gc673*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*gc673*swbar, 0}, {0, 0}},

C[ S[5] , -U[3] , U[2] ] == {{I*gc674, 0}, {0, 0}, {0, 0}},

C[ S[6] , -U[3] , U[2] ] == {{I*g2*gc675*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*gc675*swbar, 0}, {0, 0}},

C[ -U[3] , U[3] , V[2] ] == {{(-I)*gc676, 0}, {I*gc676, 0}},

C[ S[3] , S[4] , -U[2] , U[1] ] == {{I*gc677, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -U[2] , U[1] ] == {{I*gc678*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) - g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2)))*xiBG, 0}, {(8*I)*gc678*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ -S[5] , S[6] , -U[2] , U[1] ] == {{I*gc679, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , -U[2] , U[1] ] == {{I*gc680, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , -U[2] , U[1] ] == {{I*gc681*(2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + cHD*vev^2) + g2^2*(-1 + cHD*vev^2 - 2*cHW*vev^2)) + cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + swbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)))*xiBG, 0}, {(8*I)*gc681*(2*(cHB - cHW)*cwbar*swbar + cHWB*(-cwbar^2 + swbar^2)), 0}, {0, 0}},

C[ S[1] , S[2] , -U[2] , U[1] ] == {{I*gc682, 0}, {0, 0}, {0, 0}},

C[ S[2] , S[2] , -U[2] , U[1] ] == {{I*gc683*(cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 2*cHW*vev^2)) + cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) - g2^2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2)))*xiBG, 0}, {(8*I)*gc683*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[1] , -U[2] , U[1] ] == {{I*gc684, 0}, {0, 0}, {0, 0}},

C[ S[2] , -U[2] , U[1] ] == {{I*gc685*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2)))*xiBG, 0}, {(16*I)*gc685*(2*(cHB - cHW)*cwbar*swbar + cHWB*(cwbar^2 - swbar^2)), 0}, {0, 0}},

C[ S[4] , S[5] , -U[2] , U[4] ] == {{gc686, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -U[2] , U[4] ] == {{gc687, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[1] , -U[2] , U[4] ] == {{I*gc688, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[2] , -U[2] , U[4] ] == {{I*gc689, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -U[2] , U[4] ] == {{g2*gc690*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*gc690*swbar, 0}, {0, 0}},

C[ S[6] , S[2] , -U[2] , U[4] ] == {{I*g2*gc691*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*gc691*swbar, 0}, {0, 0}},

C[ S[5] , -U[2] , U[4] ] == {{I*gc692, 0}, {0, 0}, {0, 0}},

C[ S[6] , -U[2] , U[4] ] == {{I*g2*gc693*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*gc693*swbar, 0}, {0, 0}},

C[ S[6] , -U[2] , U[4] , V[1] ] == {{I*gc694, 0}, {I*gc694, 0}, {0, 0}},

C[ S[6] , -U[2] , U[4] , V[2] ] == {{(-I)*gc695, 0}, {(-I)*gc695, 0}, {I*gc695, 0}},

C[ S[4] , -S[5] , -U[2] , U[3] ] == {{gc696, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[6] , -U[2] , U[3] ] == {{gc697, 0}, {0, 0}, {0, 0}},

C[ -S[6] , S[1] , -U[2] , U[3] ] == {{I*gc698, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[2] , -U[2] , U[3] ] == {{I*gc699, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[6] , -U[2] , U[3] ] == {{g2*gc700*(2*cHWB*cwbar*g1*vev^2 + 2*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {16*cHWB*gc700*swbar, 0}, {0, 0}},

C[ -S[6] , S[2] , -U[2] , U[3] ] == {{I*g2*gc701*(2*cHWB*cwbar*g1*vev^2 + 6*cHD*cwbar*g2*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*cHWB*gc701*swbar, 0}, {0, 0}},

C[ -S[5] , -U[2] , U[3] ] == {{I*gc702, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -U[2] , U[3] ] == {{I*g2*gc703*(cHWB*cwbar*g1*vev^2 + cHD*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG, 0}, {(8*I)*cHWB*gc703*swbar, 0}, {0, 0}},

C[ -S[6] , -U[2] , U[3] , V[1] ] == {{I*gc704, 0}, {I*gc704, 0}, {0, 0}},

C[ -S[6] , -U[2] , U[3] , V[2] ] == {{(-I)*gc705, 0}, {(-I)*gc705, 0}, {I*gc705, 0}},

C[ S[3] , S[4] , -U[2] , U[2] ] == {{I*gc706, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -U[2] , U[2] ] == {{I*gc707*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc707*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ -S[5] , S[6] , -U[2] , U[2] ] == {{I*gc708, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , -U[2] , U[2] ] == {{I*gc709, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , -U[2] , U[2] ] == {{(-I)*gc710*(cwbar*g2 - g1*swbar)*(cHWB*cwbar*g1*vev^2 + cwbar*g2*(-1 + cHD*vev^2 - 2*cHW*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHD*g1*vev^2 - cHWB*g2*vev^2))*xiBG, 0}, {(8*I)*gc710*(cHW*cwbar^2 + swbar*(-(cHWB*cwbar) + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , S[2] , -U[2] , U[2] ] == {{I*gc711, 0}, {0, 0}, {0, 0}},

C[ S[2] , S[2] , -U[2] , U[2] ] == {{I*gc712*(cwbar*g2 + g1*swbar)*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2) + cwbar*g2*(2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2))*xiBG, 0}, {(16*I)*gc712*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ S[1] , -U[2] , U[2] ] == {{I*gc713, 0}, {0, 0}, {0, 0}},

C[ S[2] , -U[2] , U[2] ] == {{I*gc714*(cwbar*g2 + g1*swbar)*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG, 0}, {(32*I)*gc714*(cHW*cwbar^2 + swbar*(cHWB*cwbar + cHB*swbar)), 0}, {0, 0}},

C[ -U[4] , U[4] , V[1] ] == {{I*gc715, 0}, {0, 0}},

C[ -U[3] , U[3] , V[1] ] == {{I*gc716, 0}, {0, 0}},

C[ S[4] , S[4] , -U[5, {e1x1}] , U[5, {e2x1}] ] == {{0, 0}, {I*gc717*IndexDelta[e1x1, e2x1], 0}, {0, 0}},

C[ S[6] , -S[6] , -U[5, {e1x1}] , U[5, {e2x1}] ] == {{0, 0}, {I*gc718*IndexDelta[e1x1, e2x1], 0}, {0, 0}},

C[ S[2] , S[2] , -U[5, {e1x1}] , U[5, {e2x1}] ] == {{0, 0}, {I*gc719*IndexDelta[e1x1, e2x1], 0}, {0, 0}},

C[ S[2] , -U[5, {e1x1}] , U[5, {e2x1}] ] == {{0, 0}, {I*gc720*IndexDelta[e1x1, e2x1], 0}, {0, 0}},

C[ V[7, {e1x2}] , V[7, {e2x2}] , V[7, {e3x2}] ] == {{-6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc721*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc721*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {-(g3*gc721*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {g3*gc721*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc721*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc721*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {-6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc721*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[7, {e1x2}] , V[7, {e2x2}] , V[8, {e3x2}] ] == {{-6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc722*(1 + cHG*vev^2)*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc722*(1 + cHG*vev^2)*xiGBG*SUNF[e1x2, e2x2, e3x2]), 0}, {-(g3*gc722*(1 + cHG*vev^2)*xiGBG*SUNF[e1x2, e2x2, e3x2]), 0}, {g3*gc722*(1 + cHG*vev^2)*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc722*(1 + cHG*vev^2)*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc722*(1 + cHG*vev^2)*xiGBG*SUNF[e1x2, e2x2, e3x2]), 0}, {-6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc722*xiGBG*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {-(g3*gc722*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {g3*gc722*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}},

C[ V[7, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] ] == {{-6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc723*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc723*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {-(g3*gc723*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {g3*gc723*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc723*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc723*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {-6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc723*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[8, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] ] == {{-6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc724*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc724*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {-(g3*gc724*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {g3*gc724*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {g3*gc724*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2], 0}, {-(g3*gc724*(1 + cHG*vev^2)*SUNF[e1x2, e2x2, e3x2]), 0}, {-6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {-6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {6*cG*gc724*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -U[5, {e1x1}] , U[5, {e2x1}] , V[7, {e3x2}] ] == {{gc725*SUNF[e3x2, e1x1, e2x1], 0}, {0, 0}},

C[ S[2] , -U[5, {e1x1}] , U[5, {e2x1}] , V[7, {e3x2}] ] == {{gc726*SUNF[e3x2, e1x1, e2x1], 0}, {gc726*SUNF[e3x2, e1x1, e2x1], 0}, {0, 0}},

C[ S[1] , V[7, {e1x2}] , V[7, {e2x2}] , V[7, {e3x2}] ] == {{-(gc727*SUNF[e1x2, e2x2, e3x2]), 0}, {gc727*SUNF[e1x2, e2x2, e3x2], 0}, {gc727*SUNF[e1x2, e2x2, e3x2], 0}, {-(gc727*SUNF[e1x2, e2x2, e3x2]), 0}, {-(gc727*SUNF[e1x2, e2x2, e3x2]), 0}, {gc727*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[7, {e1x2}] , V[7, {e2x2}] , V[7, {e3x2}] ] == {{-(gc728*SUNF[e1x2, e2x2, e3x2]), 0}, {gc728*SUNF[e1x2, e2x2, e3x2], 0}, {gc728*SUNF[e1x2, e2x2, e3x2], 0}, {-(gc728*SUNF[e1x2, e2x2, e3x2]), 0}, {-(gc728*SUNF[e1x2, e2x2, e3x2]), 0}, {gc728*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[7, {e1x2}] , V[7, {e2x2}] , V[8, {e3x2}] ] == {{-(gc729*SUNF[e3x2, e1x2, e2x2]), 0}, {gc729*SUNF[e3x2, e1x2, e2x2], 0}, {gc729*SUNF[e3x2, e1x2, e2x2], 0}, {-(gc729*SUNF[e3x2, e1x2, e2x2]), 0}, {-(gc729*SUNF[e3x2, e1x2, e2x2]), 0}, {gc729*SUNF[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[7, {e1x2}] , V[7, {e2x2}] , V[8, {e3x2}] ] == {{gc730*xiGBG*SUNF[e3x2, e1x2, e2x2], 0}, {-(gc730*xiGBG*SUNF[e3x2, e1x2, e2x2]), 0}, {-(gc730*xiGBG*SUNF[e3x2, e1x2, e2x2]), 0}, {gc730*xiGBG*SUNF[e3x2, e1x2, e2x2], 0}, {gc730*xiGBG*SUNF[e3x2, e1x2, e2x2], 0}, {-(gc730*xiGBG*SUNF[e3x2, e1x2, e2x2]), 0}, {-(gc730*SUNF[e3x2, e1x2, e2x2]), 0}, {gc730*SUNF[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ V[7, {e1x2}] , V[7, {e2x2}] , V[7, {e3x2}] , V[7, {e4x2}] ] == {{(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {I*g3*gc731*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e2x2, e3x2, e4x2] + SUNF[e1x2, e3x2, e2x2, e4x2]), 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-I)*g3*gc731*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e2x2, e3x2, e4x2] - SUNF[e1x2, e4x2, e2x2, e3x2]), 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-I)*g3*gc731*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e3x2, e2x2, e4x2] + SUNF[e1x2, e4x2, e2x2, e3x2]), 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc731*SUNF[e1x2, e2x2, e3x2, e4x2], 0}},

C[ V[7, {e1x2}] , V[7, {e2x2}] , V[7, {e3x2}] , V[8, {e4x2}] ] == {{(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {I*g3*gc732*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e2x2, e4x2, e3x2] + SUNF[e1x2, e3x2, e4x2, e2x2]), 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(-I)*g3*gc732*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e2x2, e4x2, e3x2] + SUNF[e1x2, e4x2, e2x2, e3x2]), 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(-I)*g3*gc732*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e3x2, e4x2, e2x2] - SUNF[e1x2, e4x2, e2x2, e3x2]), 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e3x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}, {(6*I)*cG*gc732*SUNF[e1x2, e2x2, e4x2, e3x2], 0}},

C[ V[7, {e1x2}] , V[7, {e2x2}] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {I*g3*gc733*(1 + 2*cHG*vev^2)*(xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2] + xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2] - SUNF[e3x2, e2x2, e4x2, e1x2]), 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-I)*g3*gc733*(1 + 2*cHG*vev^2)*(xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2] + SUNF[e3x2, e1x2, e4x2, e2x2] - xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2]), 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-I)*g3*gc733*(1 + 2*cHG*vev^2)*xiGBG*(SUNF[e3x2, e1x2, e4x2, e2x2] + SUNF[e3x2, e2x2, e4x2, e1x2]), 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e2x2, e4x2, e1x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e3x2, e1x2, e4x2, e2x2], 0}, {(-6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc733*xiGBG*SUNF[e1x2, e2x2, e3x2, e4x2], 0}},

C[ S[1] , V[7, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] ] == {{-(gc734*SUNF[e2x2, e1x2, e3x2]), 0}, {gc734*SUNF[e2x2, e1x2, e3x2], 0}, {gc734*SUNF[e2x2, e1x2, e3x2], 0}, {-(gc734*SUNF[e2x2, e1x2, e3x2]), 0}, {-(gc734*SUNF[e2x2, e1x2, e3x2]), 0}, {gc734*SUNF[e2x2, e1x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[7, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] ] == {{-(gc735*SUNF[e2x2, e1x2, e3x2]), 0}, {gc735*SUNF[e2x2, e1x2, e3x2], 0}, {gc735*SUNF[e2x2, e1x2, e3x2], 0}, {-(gc735*SUNF[e2x2, e1x2, e3x2]), 0}, {-(gc735*SUNF[e2x2, e1x2, e3x2]), 0}, {gc735*SUNF[e2x2, e1x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[7, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {I*g3*gc736*(1 + 2*cHG*vev^2)*(SUNF[e2x2, e1x2, e3x2, e4x2] + SUNF[e2x2, e4x2, e3x2, e1x2]), 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(-I)*g3*gc736*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e4x2, e2x2, e3x2] + SUNF[e2x2, e1x2, e3x2, e4x2]), 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {I*g3*gc736*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e4x2, e2x2, e3x2] - SUNF[e2x2, e4x2, e3x2, e1x2]), 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e4x2, e3x2, e1x2], 0}, {(-6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}, {(6*I)*cG*gc736*SUNF[e2x2, e1x2, e3x2, e4x2], 0}},

C[ -U[5, {e1x1}] , U[5, {e2x1}] , V[8, {e3x2}] ] == {{-(gc737*SUNF[e3x2, e1x1, e2x1]), 0}, {gc737*SUNF[e3x2, e1x1, e2x1], 0}},

C[ S[2] , -U[5, {e1x1}] , U[5, {e2x1}] , V[8, {e3x2}] ] == {{-(gc738*SUNF[e3x2, e1x1, e2x1]), 0}, {-(gc738*SUNF[e3x2, e1x1, e2x1]), 0}, {gc738*SUNF[e3x2, e1x1, e2x1], 0}},

C[ -U[5, {e1x1}] , U[5, {e2x1}] , V[7, {e3x2}] , V[8, {e4x2}] ] == {{I*g3^2*(1 + 2*cHG*vev^2)*SUNF[e3x2, e2x1, e4x2, e1x1], 0}},

C[ -U[5, {e1x1}] , U[5, {e2x1}] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{I*g3^2*(1 + 2*cHG*vev^2)*(SUNF[e3x2, e1x1, e4x2, e2x1] + SUNF[e3x2, e2x1, e4x2, e1x1]), 0}},

C[ S[1] , V[8, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] ] == {{-(gc741*SUNF[e1x2, e2x2, e3x2]), 0}, {gc741*SUNF[e1x2, e2x2, e3x2], 0}, {gc741*SUNF[e1x2, e2x2, e3x2], 0}, {-(gc741*SUNF[e1x2, e2x2, e3x2]), 0}, {-(gc741*SUNF[e1x2, e2x2, e3x2]), 0}, {gc741*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[8, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] ] == {{-(gc742*SUNF[e1x2, e2x2, e3x2]), 0}, {gc742*SUNF[e1x2, e2x2, e3x2], 0}, {gc742*SUNF[e1x2, e2x2, e3x2], 0}, {-(gc742*SUNF[e1x2, e2x2, e3x2]), 0}, {-(gc742*SUNF[e1x2, e2x2, e3x2]), 0}, {gc742*SUNF[e1x2, e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[8, {e1x2}] , V[8, {e2x2}] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {I*g3*gc743*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e2x2, e3x2, e4x2] + SUNF[e1x2, e3x2, e2x2, e4x2]), 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-I)*g3*gc743*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e2x2, e3x2, e4x2] - SUNF[e1x2, e4x2, e2x2, e3x2]), 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-I)*g3*gc743*(1 + 2*cHG*vev^2)*(SUNF[e1x2, e3x2, e2x2, e4x2] + SUNF[e1x2, e4x2, e2x2, e3x2]), 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e4x2, e2x2, e3x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e3x2, e2x2, e4x2], 0}, {(-6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}, {(6*I)*cG*gc743*SUNF[e1x2, e2x2, e3x2, e4x2], 0}},

C[ -F[6] , F[3] , -S[5] ] == {{I*gc744*(-2*Sqrt[2]*MTAbar + vev^3*Conjugate[ceH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHl33x3*gc744*vev^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[6] ] == {{I*gc745*(-2*Sqrt[2]*MTAbar + vev^3*Conjugate[ceH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHl33x3*gc745*vev^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] ] == {{gc746, 0}, {0, 0}, {-((gc746*(Sqrt[2]*ceH3x3*vev^3 + MTAbar*(-4 + cHD*vev^2)))/(MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3])), 0}, {0, 0}, {(-4*(cHl13x3 + cHl33x3)*gc746*vev^2)/(MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3]), 0}, {0, 0}, {(-8*cHe3x3*gc746*vev^2)/(MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3]), 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] ] == {{gc747, 0}, {0, 0}, {-((gc747*(Sqrt[2]*ceH3x3*vev^3 + MTAbar*(-4 + cHD*vev^2)))/(MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3])), 0}, {0, 0}, {(-4*(cHl13x3 + cHl33x3)*gc747*vev^2)/(MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3]), 0}, {0, 0}, {(-8*cHe3x3*gc747*vev^2)/(MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3]), 0}, {0, 0}},

C[ -F[6] , F[6] , S[1] ] == {{I*gc748, 0}, {0, 0}, {(I*gc748*(3*Sqrt[2]*ceH3x3*vev^3 + MTAbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2)))/(MTAbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 3*Sqrt[2]*vev^3*Conjugate[ceH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[2] ] == {{I*gc749, 0}, {0, 0}, {(I*gc749*(3*Sqrt[2]*ceH3x3*vev^3 + MTAbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2)))/(MTAbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 3*Sqrt[2]*vev^3*Conjugate[ceH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] ] == {{gc750*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc750*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {(-4*(cHq13x3 + cHq33x3)*gc750*vev^2*IndexDelta[e1x2, e2x2])/(MBbar*(-4 + cHD*vev^2)), 0}, {0, 0}, {(8*cHd3x3*gc750*vev^2*IndexDelta[e1x2, e2x2])/(4*MBbar - cHD*MBbar*vev^2), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] ] == {{gc751*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc751*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {(-4*(cHq13x3 + cHq33x3)*gc751*vev^2*IndexDelta[e1x2, e2x2])/(MBbar*(-4 + cHD*vev^2)), 0}, {0, 0}, {(8*cHd3x3*gc751*vev^2*IndexDelta[e1x2, e2x2])/(4*MBbar - cHD*MBbar*vev^2), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] ] == {{I*gc752*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(I*gc752*(2*Sqrt[2]*cdH3x3*vev^3 + MBbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2))*IndexDelta[e1x2, e2x2])/(MBbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cdH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] ] == {{I*gc753*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(I*gc753*(2*Sqrt[2]*cdH3x3*vev^3 + MBbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2))*IndexDelta[e1x2, e2x2])/(MBbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cdH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] ] == {{gc754*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc754*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {(4*(cHq13x3 - cHq33x3)*gc754*vev^2*IndexDelta[e1x2, e2x2])/(MTbar*(-4 + cHD*vev^2)), 0}, {0, 0}, {(8*cHu3x3*gc754*vev^2*IndexDelta[e1x2, e2x2])/(MTbar*(-4 + cHD*vev^2)), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] ] == {{gc755*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc755*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {(4*(cHq13x3 - cHq33x3)*gc755*vev^2*IndexDelta[e1x2, e2x2])/(MTbar*(-4 + cHD*vev^2)), 0}, {0, 0}, {(8*cHu3x3*gc755*vev^2*IndexDelta[e1x2, e2x2])/(MTbar*(-4 + cHD*vev^2)), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] ] == {{I*gc756*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(I*gc756*(2*Sqrt[2]*cuH3x3*vev^3 + MTbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2))*IndexDelta[e1x2, e2x2])/(MTbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cuH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] ] == {{I*gc757*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(I*gc757*(2*Sqrt[2]*cuH3x3*vev^3 + MTbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2))*IndexDelta[e1x2, e2x2])/(MTbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cuH3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] ] == {{I*gc758*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I)*gc758*MTbar*IndexDelta[e1x2, e2x2])/MBbar, 0}, {0, 0}, {(I*cHq33x3*gc758*vev^2*IndexDelta[e1x2, e2x2])/(MBbar*Conjugate[CKM3x3]), 0}, {0, 0}, {((-I/2)*gc758*vev^2*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2])/(MBbar*Conjugate[CKM3x3]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] ] == {{I*gc759*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I)*gc759*MTbar*IndexDelta[e1x2, e2x2])/MBbar, 0}, {0, 0}, {(I*cHq33x3*gc759*vev^2*IndexDelta[e1x2, e2x2])/(MBbar*Conjugate[CKM3x3]), 0}, {0, 0}, {((-I/2)*gc759*vev^2*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2])/(MBbar*Conjugate[CKM3x3]), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] ] == {{I*gc760*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I)*gc760*MBbar*IndexDelta[e1x2, e2x2])/MTbar, 0}, {0, 0}, {(I*cHq33x3*gc760*vev^2*IndexDelta[e1x2, e2x2])/(CKM3x3*MTbar), 0}, {0, 0}, {((-I/2)*cHud3x3*gc760*vev^2*IndexDelta[e1x2, e2x2])/(CKM3x3*MTbar), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] ] == {{I*gc761*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I)*gc761*MBbar*IndexDelta[e1x2, e2x2])/MTbar, 0}, {0, 0}, {(I*cHq33x3*gc761*vev^2*IndexDelta[e1x2, e2x2])/(CKM3x3*MTbar), 0}, {0, 0}, {((-I/2)*cHud3x3*gc761*vev^2*IndexDelta[e1x2, e2x2])/(CKM3x3*MTbar), 0}, {0, 0}},

C[ -F[6] , F[3] , -S[5] , S[1] ] == {{I*vev*Conjugate[ceH3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[6] , S[1] ] == {{I*vev*Conjugate[ceH3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[5] , S[2] ] == {{I*vev*Conjugate[ceH3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[6] , S[2] ] == {{I*vev*Conjugate[ceH3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , S[3] ] == {{I*gc766*Conjugate[ceH3x3], 0}, {0, 0}, {I*ceH3x3*gc766, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , S[4] ] == {{I*gc767*Conjugate[ceH3x3], 0}, {0, 0}, {I*ceH3x3*gc767, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] , S[4] ] == {{I*gc768*Conjugate[ceH3x3], 0}, {0, 0}, {I*ceH3x3*gc768, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[5] , -S[5] ] == {{(-I)*gc769*vev*Conjugate[ceH3x3], 0}, {0, 0}, {(-I)*ceH3x3*gc769*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*(cHl13x3 - cHl33x3)*gc769, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc769, 0}, {0, 0}, {I*Sqrt[2]*(cHl13x3 - cHl33x3)*gc769, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc769, 0}, {0, 0}},

C[ -F[6] , F[6] , -S[5] , S[6] ] == {{I*gc770*vev*Conjugate[ceH3x3], 0}, {0, 0}, {I*ceH3x3*gc770*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*(cHl13x3 - cHl33x3)*gc770, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc770, 0}, {0, 0}, {I*Sqrt[2]*(cHl13x3 - cHl33x3)*gc770, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc770, 0}, {0, 0}},

C[ -F[6] , F[6] , S[5] , -S[6] ] == {{(-I)*gc771*vev*Conjugate[ceH3x3], 0}, {0, 0}, {(-I)*ceH3x3*gc771*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*(cHl13x3 - cHl33x3)*gc771, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc771, 0}, {0, 0}, {I*Sqrt[2]*(cHl13x3 - cHl33x3)*gc771, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc771, 0}, {0, 0}},

C[ -F[6] , F[6] , S[6] , -S[6] ] == {{(-I)*gc772*vev*Conjugate[ceH3x3], 0}, {0, 0}, {(-I)*ceH3x3*gc772*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*(cHl13x3 - cHl33x3)*gc772, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc772, 0}, {0, 0}, {I*Sqrt[2]*(cHl13x3 - cHl33x3)*gc772, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc772, 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , S[1] ] == {{gc773*vev*Conjugate[ceH3x3], 0}, {0, 0}, {-(ceH3x3*gc773*vev), 0}, {0, 0}, {-(Sqrt[2]*(cHl13x3 + cHl33x3)*gc773), 0}, {0, 0}, {-2*Sqrt[2]*cHe3x3*gc773, 0}, {0, 0}, {Sqrt[2]*(cHl13x3 + cHl33x3)*gc773, 0}, {0, 0}, {2*Sqrt[2]*cHe3x3*gc773, 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] , S[1] ] == {{gc774*vev*Conjugate[ceH3x3], 0}, {0, 0}, {-(ceH3x3*gc774*vev), 0}, {0, 0}, {-(Sqrt[2]*(cHl13x3 + cHl33x3)*gc774), 0}, {0, 0}, {-2*Sqrt[2]*cHe3x3*gc774, 0}, {0, 0}, {Sqrt[2]*(cHl13x3 + cHl33x3)*gc774, 0}, {0, 0}, {2*Sqrt[2]*cHe3x3*gc774, 0}, {0, 0}},

C[ -F[6] , F[6] , S[1] , S[1] ] == {{I*gc775*Conjugate[ceH3x3], 0}, {0, 0}, {I*ceH3x3*gc775, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , S[2] ] == {{gc776*vev*Conjugate[ceH3x3], 0}, {0, 0}, {-(ceH3x3*gc776*vev), 0}, {0, 0}, {-(Sqrt[2]*(cHl13x3 + cHl33x3)*gc776), 0}, {0, 0}, {-2*Sqrt[2]*cHe3x3*gc776, 0}, {0, 0}, {Sqrt[2]*(cHl13x3 + cHl33x3)*gc776, 0}, {0, 0}, {2*Sqrt[2]*cHe3x3*gc776, 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] , S[2] ] == {{gc777*vev*Conjugate[ceH3x3], 0}, {0, 0}, {-(ceH3x3*gc777*vev), 0}, {0, 0}, {-(Sqrt[2]*(cHl13x3 + cHl33x3)*gc777), 0}, {0, 0}, {-2*Sqrt[2]*cHe3x3*gc777, 0}, {0, 0}, {Sqrt[2]*(cHl13x3 + cHl33x3)*gc777, 0}, {0, 0}, {2*Sqrt[2]*cHe3x3*gc777, 0}, {0, 0}},

C[ -F[6] , F[6] , S[1] , S[2] ] == {{I*gc778*Conjugate[ceH3x3], 0}, {0, 0}, {I*ceH3x3*gc778, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[2] , S[2] ] == {{I*gc779*Conjugate[ceH3x3], 0}, {0, 0}, {I*ceH3x3*gc779, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , S[3] ] == {{I*gc780*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdH3x3*gc780*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , S[4] ] == {{I*gc781*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdH3x3*gc781*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , S[4] ] == {{I*gc782*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdH3x3*gc782*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[5] , -S[5] ] == {{(-I)*gc783*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdH3x3*gc783*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc783*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc783*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc783*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc783*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , -S[5] , S[6] ] == {{I*gc784*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdH3x3*gc784*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc784*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc784*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc784*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc784*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[5] , -S[6] ] == {{(-I)*gc785*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdH3x3*gc785*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc785*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc785*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc785*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc785*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[6] , -S[6] ] == {{(-I)*gc786*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdH3x3*gc786*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc786*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc786*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc786*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc786*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , S[1] ] == {{gc787*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cdH3x3*gc787*vev*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 + cHq33x3)*gc787*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHd3x3*gc787*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 + cHq33x3)*gc787*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHd3x3*gc787*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , S[1] ] == {{gc788*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cdH3x3*gc788*vev*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 + cHq33x3)*gc788*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHd3x3*gc788*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 + cHq33x3)*gc788*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHd3x3*gc788*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , S[1] ] == {{I*gc789*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdH3x3*gc789*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , S[2] ] == {{gc790*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cdH3x3*gc790*vev*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 + cHq33x3)*gc790*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHd3x3*gc790*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 + cHq33x3)*gc790*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHd3x3*gc790*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , S[2] ] == {{gc791*vev*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cdH3x3*gc791*vev*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 + cHq33x3)*gc791*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHd3x3*gc791*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 + cHq33x3)*gc791*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHd3x3*gc791*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , S[2] ] == {{I*gc792*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdH3x3*gc792*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] , S[2] ] == {{I*gc793*Conjugate[cdH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdH3x3*gc793*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , S[3] ] == {{I*gc794*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuH3x3*gc794*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , S[4] ] == {{I*gc795*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuH3x3*gc795*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , S[4] ] == {{I*gc796*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuH3x3*gc796*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[5] , -S[5] ] == {{(-I)*gc797*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuH3x3*gc797*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc797*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc797*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc797*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc797*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , -S[5] , S[6] ] == {{I*gc798*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuH3x3*gc798*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc798*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc798*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc798*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc798*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[5] , -S[6] ] == {{(-I)*gc799*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuH3x3*gc799*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc799*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc799*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc799*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc799*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[6] , -S[6] ] == {{(-I)*gc800*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuH3x3*gc800*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc800*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc800*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc800*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc800*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , S[1] ] == {{-(gc801*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {cuH3x3*gc801*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 - cHq33x3)*gc801*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHu3x3*gc801*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 - cHq33x3)*gc801*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHu3x3*gc801*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , S[1] ] == {{-(gc802*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {cuH3x3*gc802*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 - cHq33x3)*gc802*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHu3x3*gc802*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 - cHq33x3)*gc802*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHu3x3*gc802*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , S[1] ] == {{I*gc803*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuH3x3*gc803*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , S[2] ] == {{-(gc804*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {cuH3x3*gc804*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 - cHq33x3)*gc804*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHu3x3*gc804*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 - cHq33x3)*gc804*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHu3x3*gc804*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , S[2] ] == {{-(gc805*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {cuH3x3*gc805*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*(cHq13x3 - cHq33x3)*gc805*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-2*Sqrt[2]*cHu3x3*gc805*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*(cHq13x3 - cHq33x3)*gc805*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {2*Sqrt[2]*cHu3x3*gc805*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , S[2] ] == {{I*gc806*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuH3x3*gc806*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] , S[2] ] == {{I*gc807*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuH3x3*gc807*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , S[1] ] == {{(-I)*Sqrt[2]*gc808*vev*(Conjugate[cdH1x3]*Conjugate[CKM3x1] + Conjugate[cdH2x3]*Conjugate[CKM3x2] + Conjugate[cdH3x3]*Conjugate[CKM3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuH3x3*gc808*vev*Conjugate[CKM3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc808*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc808*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc808*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc808*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , S[1] ] == {{(-I)*Sqrt[2]*gc809*vev*(Conjugate[cdH1x3]*Conjugate[CKM3x1] + Conjugate[cdH2x3]*Conjugate[CKM3x2] + Conjugate[cdH3x3]*Conjugate[CKM3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuH3x3*gc809*vev*Conjugate[CKM3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc809*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc809*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc809*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc809*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , S[2] ] == {{(-I)*Sqrt[2]*gc810*vev*(Conjugate[cdH1x3]*Conjugate[CKM3x1] + Conjugate[cdH2x3]*Conjugate[CKM3x2] + Conjugate[cdH3x3]*Conjugate[CKM3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuH3x3*gc810*vev*Conjugate[CKM3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc810*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc810*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc810*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc810*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , S[2] ] == {{(-I)*Sqrt[2]*gc811*vev*(Conjugate[cdH1x3]*Conjugate[CKM3x1] + Conjugate[cdH2x3]*Conjugate[CKM3x2] + Conjugate[cdH3x3]*Conjugate[CKM3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuH3x3*gc811*vev*Conjugate[CKM3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc811*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc811*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc811*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc811*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[12, {e2x2}] , S[5] , S[1] ] == {{I*gc812*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[12, {e2x2}] , S[6] , S[1] ] == {{I*gc813*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[12, {e2x2}] , S[5] , S[2] ] == {{I*gc814*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[12, {e2x2}] , S[6] , S[2] ] == {{I*gc815*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[12, {e2x2}] , S[5] , S[1] ] == {{I*gc816*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[12, {e2x2}] , S[6] , S[1] ] == {{I*gc817*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[12, {e2x2}] , S[5] , S[2] ] == {{I*gc818*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[12, {e2x2}] , S[6] , S[2] ] == {{I*gc819*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , S[1] ] == {{(-I)*Sqrt[2]*CKM3x3*gc820*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cdH1x3*CKM3x1 + cdH2x3*CKM3x2 + cdH3x3*CKM3x3)*gc820*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc820*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cHud3x3*gc820*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc820*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*gc820*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , S[1] ] == {{(-I)*Sqrt[2]*CKM3x3*gc821*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cdH1x3*CKM3x1 + cdH2x3*CKM3x2 + cdH3x3*CKM3x3)*gc821*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc821*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cHud3x3*gc821*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc821*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*gc821*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , S[2] ] == {{(-I)*Sqrt[2]*CKM3x3*gc822*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cdH1x3*CKM3x1 + cdH2x3*CKM3x2 + cdH3x3*CKM3x3)*gc822*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc822*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cHud3x3*gc822*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc822*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*gc822*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , S[2] ] == {{(-I)*Sqrt[2]*CKM3x3*gc823*vev*Conjugate[cuH3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*(cdH1x3*CKM3x1 + cdH2x3*CKM3x2 + cdH3x3*CKM3x3)*gc823*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHq33x3*gc823*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cHud3x3*gc823*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHq33x3*gc823*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*gc823*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , -F[9, {e3x2}] , F[12, {e2x2}] , F[9, {e4x2}] ] == {{(-I)*gc824*(6*Conjugate[cquqd13x3x3x3]*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + Conjugate[cquqd83x3x3x3]*(-(IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2]) + 3*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2])), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc824*(6*Conjugate[cquqd13x3x3x3]*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2] + Conjugate[cquqd83x3x3x3]*(3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] - IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2])), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc824*((6*cquqd13x3x3x3 - cquqd83x3x3x3)*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + 3*cquqd83x3x3x3*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc824*(3*cquqd83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cquqd13x3x3x3 - cquqd83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(24*I)*cqq33x3x3x3*gc824*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*(cqq13x3x3x3 - cqq33x3x3x3)*gc824*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc824*(3*cqd83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cqd13x3x3x3 - cqd83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc824*(3*cqu83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cqu13x3x3x3 - cqu83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc824*(3*cud83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cud13x3x3x3 - cud83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , -F[9, {e3x2}] , F[12, {e2x2}] , F[3] ] == {{(2*I)*gc825*Conjugate[clequ13x3x3x3]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*gc825*Conjugate[cledq3x3x3x3]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(4*I)*clq33x3x3x3*gc825*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc825*Conjugate[clequ33x3x3x3]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc825*Conjugate[clequ33x3x3x3]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , -F[9, {e3x2}] , F[9, {e2x2}] , F[6] ] == {{(2*I)*gc826*Conjugate[clequ13x3x3x3]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*clequ13x3x3x3*gc826*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-2*I)*(clq13x3x3x3 - clq33x3x3x3)*gc826*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-2*I)*cqe3x3x3x3*gc826*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-2*I)*clu3x3x3x3*gc826*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-2*I)*ceu3x3x3x3*gc826*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc826*Conjugate[clequ33x3x3x3]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*clequ33x3x3x3*gc826*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc826*Conjugate[clequ33x3x3x3]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*clequ33x3x3x3*gc826*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , -F[6] , F[12, {e2x2}] , F[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[cledq3x3x3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cledq3x3x3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(clq13x3x3x3 + clq33x3x3x3)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cld3x3x3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cqe3x3x3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*ced3x3x3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[5] ] == {{0, 0}, {0, 0}, {((I/2)*(-2*Sqrt[2]*MTAbar + ceH3x3*vev^3))/vev, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3*vev, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[6] ] == {{0, 0}, {0, 0}, {((I/2)*(-2*Sqrt[2]*MTAbar + ceH3x3*vev^3))/vev, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3*vev, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[5] , S[1] ] == {{0, 0}, {0, 0}, {(-I)*ceH3x3*gc830*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3*gc830, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3*gc830, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[6] , S[1] ] == {{0, 0}, {0, 0}, {(-I)*ceH3x3*gc831*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3*gc831, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3*gc831, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[5] , S[2] ] == {{0, 0}, {0, 0}, {(-I)*ceH3x3*gc832*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3*gc832, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3*gc832, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[6] , S[2] ] == {{0, 0}, {0, 0}, {(-I)*ceH3x3*gc833*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*cHl33x3*gc833, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cHl33x3*gc833, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[7, {e2x2}] , -S[5] , S[1] ] == {{0, 0}, {0, 0}, {I*gc834*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[7, {e2x2}] , -S[6] , S[1] ] == {{0, 0}, {0, 0}, {I*gc835*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[7, {e2x2}] , -S[5] , S[2] ] == {{0, 0}, {0, 0}, {I*gc836*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[7, {e2x2}] , -S[6] , S[2] ] == {{0, 0}, {0, 0}, {I*gc837*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[8, {e2x2}] , -S[5] , S[1] ] == {{0, 0}, {0, 0}, {I*gc838*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[8, {e2x2}] , -S[6] , S[1] ] == {{0, 0}, {0, 0}, {I*gc839*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[8, {e2x2}] , -S[5] , S[2] ] == {{0, 0}, {0, 0}, {I*gc840*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[8, {e2x2}] , -S[6] , S[2] ] == {{0, 0}, {0, 0}, {I*gc841*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , -F[3] , F[9, {e2x2}] , F[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*cledq3x3x3x3*gc842*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*clequ13x3x3x3*gc842*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(4*I)*clq33x3x3x3*gc842*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*clequ33x3x3x3*gc842*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*clequ33x3x3x3*gc842*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , V[5] ] == {{gc843*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc843*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[3] , S[3] , -S[5] , V[5] ] == {{I*gc844, 0}, {I*gc844, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[4] , -S[5] , V[5] ] == {{I*gc845, 0}, {I*gc845, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[3] , -S[6] , V[5] ] == {{I*gc846, 0}, {I*gc846, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , S[1] , V[5] ] == {{-2*gc847, 0}, {0, 0}, {gc847, 0}, {0, 0}},

C[ S[3] , -S[6] , S[1] , V[5] ] == {{-2*gc848, 0}, {0, 0}, {gc848, 0}, {0, 0}},

C[ S[3] , -S[5] , S[2] , V[5] ] == {{-2*gc849, 0}, {0, 0}, {gc849, 0}, {0, 0}},

C[ S[4] , -S[6] , V[5] ] == {{gc850*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc850*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[4] , S[4] , -S[5] , V[5] ] == {{I*gc851, 0}, {I*gc851, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -S[6] , V[5] ] == {{I*gc852, 0}, {I*gc852, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[5] , S[1] , V[5] ] == {{-2*gc853, 0}, {0, 0}, {gc853, 0}, {0, 0}},

C[ S[4] , -S[5] , S[2] , V[5] ] == {{-2*gc854, 0}, {0, 0}, {gc854, 0}, {0, 0}},

C[ S[4] , -S[6] , S[2] , V[5] ] == {{-2*gc855, 0}, {0, 0}, {gc855, 0}, {0, 0}},

C[ S[5] , -S[5] , -S[5] , V[5] ] == {{(-2*I)*gc856, 0}, {I*gc856, 0}, {I*gc856, 0}, {0, 0}},

C[ S[5] , -S[5] , -S[6] , V[5] ] == {{(-2*I)*gc857, 0}, {I*gc857, 0}, {I*gc857, 0}, {0, 0}},

C[ -S[5] , S[1] , V[5] ] == {{(-I)*gc858, 0}, {I*gc858, 0}, {0, 0}},

C[ -S[5] , -S[5] , S[6] , V[5] ] == {{(-I)*gc859, 0}, {(-I)*gc859, 0}, {(2*I)*gc859, 0}, {0, 0}},

C[ S[6] , -S[6] , -S[6] , V[5] ] == {{(-2*I)*gc860, 0}, {I*gc860, 0}, {I*gc860, 0}, {0, 0}},

C[ -S[6] , S[2] , V[5] ] == {{(-I)*gc861, 0}, {I*gc861, 0}, {0, 0}},

C[ -S[5] , V[1] , V[1] , V[5] ] == {{(-I)*gc862, 0}, {(-I)*gc862, 0}, {I*gc862, 0}, {0, 0}, {I*gc862, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[1] , V[5] ] == {{(-I)*gc863, 0}, {(-I)*gc863, 0}, {I*gc863, 0}, {0, 0}, {I*gc863, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[1] , V[2] , V[5] ] == {{(-I)*gc864, 0}, {(-I)*gc864, 0}, {I*gc864, 0}, {0, 0}, {I*gc864, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[2] , V[5] ] == {{(-I)*gc865*xiBG, 0}, {(-I)*gc865*xiBG, 0}, {I*gc865*xiBG, 0}, {0, 0}, {I*gc865*xiBG, 0}, {0, 0}, {0, 0}, {I*gc865, 0}, {0, 0}},

C[ -S[5] , V[2] , V[2] , V[5] ] == {{(-I)*gc866, 0}, {(-I)*gc866, 0}, {I*gc866, 0}, {0, 0}, {I*gc866, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[2] , V[2] , V[5] ] == {{(-I)*gc867, 0}, {(-I)*gc867, 0}, {I*gc867, 0}, {0, 0}, {I*gc867, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[1] , V[5] , -V[5] ] == {{I*gc868*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc868*swbar, 0}, {(-I)*gc868*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc868*swbar, 0}, {(-2*I)*cHW*gc868*swbar, 0}, {(2*I)*cHW*gc868*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[1] , V[5] , -V[5] ] == {{I*gc869*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc869*swbar, 0}, {(-I)*gc869*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc869*swbar, 0}, {(-2*I)*cHW*gc869*swbar, 0}, {(2*I)*cHW*gc869*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[2] , V[5] , -V[5] ] == {{I*gc870*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc870*swbar, 0}, {(-I)*gc870*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc870*swbar, 0}, {(-2*I)*cHW*gc870*swbar, 0}, {(2*I)*cHW*gc870*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[2] , V[5] , -V[5] ] == {{I*gc871*(cHWB*cwbar - 2*cHW*swbar)*xiBG, 0}, {(2*I)*cHW*gc871*swbar*xiBG, 0}, {(-I)*gc871*(cHWB*cwbar - 2*cHW*swbar)*xiBG, 0}, {(-2*I)*cHW*gc871*swbar*xiBG, 0}, {(-2*I)*cHW*gc871*swbar*xiBG, 0}, {(2*I)*cHW*gc871*swbar*xiBG, 0}, {(-2*I)*cHW*gc871*swbar, 0}, {0, 0}, {(2*I)*cHW*gc871*swbar, 0}},

C[ V[1] , V[1] , V[5] , -V[5] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {0, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {0, 0}, {I*g2*gc872*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {0, 0}, {I*g2*gc872*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {0, 0}, {(-6*I)*cW*gc872*swbar, 0}, {0, 0}, {(-2*I)*g2*gc872*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {(-6*I)*cW*gc872*swbar, 0}, {(6*I)*cW*gc872*swbar, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[2] , V[5] , -V[5] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {0, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {0, 0}, {I*g2*gc873*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {0, 0}, {I*g2*gc873*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {0, 0}, {(-6*I)*cW*gc873*swbar, 0}, {0, 0}, {(-2*I)*g2*gc873*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {(-6*I)*cW*gc873*swbar, 0}, {(6*I)*cW*gc873*swbar, 0}, {0, 0}, {0, 0}},

C[ V[2] , V[2] , V[5] , -V[5] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {I*g2*gc874*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*(-1 + xiBG), 0}, {0, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {I*g2*gc874*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*(-1 + xiBG), 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc874*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {(-6*I)*cW*gc874*swbar*xiBG, 0}, {(6*I)*cW*gc874*swbar*xiBG, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[1] , V[5] , -V[6] ] == {{I*gc875*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc875*swbar, 0}, {(-I)*gc875*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc875*swbar, 0}, {(-2*I)*cHW*gc875*swbar, 0}, {(2*I)*cHW*gc875*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[1] , V[5] , -V[6] ] == {{I*gc876*(cHWB*cwbar - 2*cHW*swbar)*xiBG, 0}, {(2*I)*cHW*gc876*swbar*xiBG, 0}, {(-I)*gc876*(cHWB*cwbar - 2*cHW*swbar)*xiBG, 0}, {(-2*I)*cHW*gc876*swbar*xiBG, 0}, {(-2*I)*cHW*gc876*swbar*xiBG, 0}, {(2*I)*cHW*gc876*swbar*xiBG, 0}, {(2*I)*cHW*gc876*swbar, 0}, {I*gc876*(cHWB*cwbar - 2*cHW*swbar), 0}, {0, 0}},

C[ S[1] , V[2] , V[5] , -V[6] ] == {{I*gc877*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc877*swbar, 0}, {(-I)*gc877*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc877*swbar, 0}, {(-2*I)*cHW*gc877*swbar, 0}, {(2*I)*cHW*gc877*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[2] , V[5] , -V[6] ] == {{I*gc878*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc878*swbar, 0}, {(-I)*gc878*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc878*swbar, 0}, {(-2*I)*cHW*gc878*swbar, 0}, {(2*I)*cHW*gc878*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[1] , V[5] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {0, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {0, 0}, {I*g2*gc879*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {0, 0}, {I*g2*gc879*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {0, 0}, {(-6*I)*cW*gc879*swbar, 0}, {0, 0}, {(-2*I)*g2*gc879*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {(-6*I)*cW*gc879*swbar, 0}, {(6*I)*cW*gc879*swbar, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[2] , V[5] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {I*g2*gc880*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*(1 + xiBG), 0}, {0, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {I*g2*gc880*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc880*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {(-6*I)*cW*gc880*swbar*xiBG, 0}, {(6*I)*cW*gc880*swbar*xiBG, 0}, {0, 0}, {0, 0}},

C[ V[2] , V[2] , V[5] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {0, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {0, 0}, {I*g2*gc881*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {0, 0}, {I*g2*gc881*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {0, 0}, {(-6*I)*cW*gc881*swbar, 0}, {0, 0}, {(-2*I)*g2*gc881*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {(-6*I)*cW*gc881*swbar, 0}, {(6*I)*cW*gc881*swbar, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[1] , V[5] , V[3] ] == {{(-I)*cwbar^2*gc882, 0}, {0, 0}, {I*cwbar^2*gc882, 0}, {(-I)*gc882*swbar^2, 0}, {0, 0}, {I*gc882*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[5] , V[3] ] == {{(-I)*cwbar^2*gc883, 0}, {0, 0}, {I*cwbar^2*gc883, 0}, {(-I)*gc883*swbar^2, 0}, {0, 0}, {I*gc883*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[2] , V[5] , V[3] ] == {{(-I)*cwbar^2*gc884, 0}, {0, 0}, {I*cwbar^2*gc884, 0}, {(-I)*gc884*swbar^2, 0}, {0, 0}, {I*gc884*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[2] , V[5] , V[3] ] == {{(-I)*cwbar^2*gc885*xiBG, 0}, {0, 0}, {I*cwbar^2*gc885*xiBG, 0}, {(-I)*gc885*swbar^2*xiBG, 0}, {0, 0}, {I*gc885*swbar^2*xiBG, 0}, {0, 0}, {0, 0}, {I*gc885*swbar^2, 0}},

C[ V[1] , V[5] , -V[5] , V[3] ] == {{(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(-2*I)*g2*gc886*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {I*g2*gc886*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {I*g2*gc886*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}, {(-12*I)*cW*cwbar*gc886*swbar, 0}, {(12*I)*cW*cwbar*gc886*swbar, 0}},

C[ V[2] , V[5] , -V[5] , V[3] ] == {{(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(-2*I)*g2*gc887*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {I*g2*gc887*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {I*g2*gc887*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}, {(-12*I)*cW*cwbar*gc887*swbar, 0}, {(12*I)*cW*cwbar*gc887*swbar, 0}},

C[ V[1] , V[5] , -V[6] , V[3] ] == {{(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(-2*I)*g2*gc888*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {I*g2*gc888*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {I*g2*gc888*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}, {(-12*I)*cW*cwbar*gc888*swbar, 0}, {(12*I)*cW*cwbar*gc888*swbar, 0}},

C[ V[2] , V[5] , -V[6] , V[3] ] == {{(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-2*I)*g2*gc889*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {I*g2*gc889*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {I*g2*gc889*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc889*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc889*swbar*xiBG, 0}},

C[ -S[5] , V[1] , V[5] , V[4] ] == {{(-I)*cwbar^2*gc890, 0}, {0, 0}, {I*cwbar^2*gc890, 0}, {(-I)*gc890*swbar^2, 0}, {0, 0}, {I*gc890*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[5] , V[4] ] == {{I*cwbar^2*gc891*xiBG, 0}, {0, 0}, {(-I)*cwbar^2*gc891*xiBG, 0}, {I*gc891*swbar^2*xiBG, 0}, {0, 0}, {(-I)*gc891*swbar^2*xiBG, 0}, {0, 0}, {I*cwbar^2*gc891, 0}, {0, 0}},

C[ -S[5] , V[2] , V[5] , V[4] ] == {{(-I)*cwbar^2*gc892, 0}, {0, 0}, {I*cwbar^2*gc892, 0}, {(-I)*gc892*swbar^2, 0}, {0, 0}, {I*gc892*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[2] , V[5] , V[4] ] == {{(-I)*cwbar^2*gc893, 0}, {0, 0}, {I*cwbar^2*gc893, 0}, {(-I)*gc893*swbar^2, 0}, {0, 0}, {I*gc893*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[5] , -V[5] , V[4] ] == {{(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(-2*I)*g2*gc894*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {I*g2*gc894*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {I*g2*gc894*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}, {(-12*I)*cW*cwbar*gc894*swbar, 0}, {(12*I)*cW*cwbar*gc894*swbar, 0}},

C[ V[2] , V[5] , -V[5] , V[4] ] == {{(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-2*I)*g2*gc895*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {I*g2*gc895*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(-1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {I*g2*gc895*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(-1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc895*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc895*swbar*xiBG, 0}},

C[ V[1] , V[5] , -V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-2*I)*g2*gc896*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {I*g2*gc896*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {I*g2*gc896*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc896*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc896*swbar*xiBG, 0}},

C[ V[2] , V[5] , -V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(-2*I)*g2*gc897*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {I*g2*gc897*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {I*g2*gc897*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}, {(-12*I)*cW*cwbar*gc897*swbar, 0}, {(12*I)*cW*cwbar*gc897*swbar, 0}},

C[ -S[6] , -U[1] , U[1] , V[5] ] == {{I*gc898, 0}, {I*gc898, 0}, {0, 0}},

C[ S[2] , -U[1] , U[4] , V[5] ] == {{I*gc899, 0}, {I*gc899, 0}, {0, 0}},

C[ -S[6] , -U[1] , U[2] , V[5] ] == {{I*gc900, 0}, {I*gc900, 0}, {0, 0}},

C[ -U[3] , U[1] , V[2] , V[5] ] == {{(-I)*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ S[2] , -U[3] , U[1] , V[5] ] == {{I*gc902, 0}, {I*gc902, 0}, {0, 0}},

C[ -U[3] , U[2] , V[2] , V[5] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[3] , U[2] , V[5] ] == {{I*gc904, 0}, {I*gc904, 0}, {0, 0}},

C[ -S[6] , -U[2] , U[1] , V[5] ] == {{I*gc905, 0}, {I*gc905, 0}, {0, 0}},

C[ S[2] , -U[2] , U[4] , V[5] ] == {{I*gc906, 0}, {I*gc906, 0}, {0, 0}},

C[ -S[6] , -U[2] , U[2] , V[5] ] == {{I*gc907, 0}, {I*gc907, 0}, {0, 0}},

C[ -U[1] , U[4] , V[5] ] == {{I*gc908, 0}, {0, 0}},

C[ -U[3] , U[1] , V[5] ] == {{I*gc909, 0}, {0, 0}},

C[ -U[3] , U[2] , V[5] ] == {{I*gc910, 0}, {0, 0}},

C[ -U[2] , U[4] , V[5] ] == {{I*gc911, 0}, {0, 0}},

C[ -S[5] , -S[5] , V[5] , V[5] ] == {{0, 0}, {I*gc912, 0}, {0, 0}, {0, 0}},

C[ -S[5] , -S[6] , V[5] , V[5] ] == {{0, 0}, {I*gc913, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -S[6] , V[5] , V[5] ] == {{0, 0}, {I*gc914, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , -V[5] ] == {{gc915*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc915*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[3] , S[3] , S[5] , -V[5] ] == {{I*gc916, 0}, {I*gc916, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[4] , S[5] , -V[5] ] == {{I*gc917, 0}, {I*gc917, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[3] , S[6] , -V[5] ] == {{I*gc918, 0}, {I*gc918, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , S[1] , -V[5] ] == {{-2*gc919, 0}, {0, 0}, {gc919, 0}, {0, 0}},

C[ S[3] , S[6] , S[1] , -V[5] ] == {{-2*gc920, 0}, {0, 0}, {gc920, 0}, {0, 0}},

C[ S[3] , S[5] , S[2] , -V[5] ] == {{-2*gc921, 0}, {0, 0}, {gc921, 0}, {0, 0}},

C[ S[4] , S[6] , -V[5] ] == {{gc922*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc922*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[4] , S[4] , S[5] , -V[5] ] == {{I*gc923, 0}, {I*gc923, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , S[6] , -V[5] ] == {{I*gc924, 0}, {I*gc924, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[5] , S[1] , -V[5] ] == {{-2*gc925, 0}, {0, 0}, {gc925, 0}, {0, 0}},

C[ S[4] , S[5] , S[2] , -V[5] ] == {{-2*gc926, 0}, {0, 0}, {gc926, 0}, {0, 0}},

C[ S[4] , S[6] , S[2] , -V[5] ] == {{-2*gc927, 0}, {0, 0}, {gc927, 0}, {0, 0}},

C[ S[5] , S[1] , -V[5] ] == {{(-I)*gc928, 0}, {I*gc928, 0}, {0, 0}},

C[ S[5] , S[5] , -S[5] , -V[5] ] == {{(-I)*gc929, 0}, {(-I)*gc929, 0}, {(2*I)*gc929, 0}, {0, 0}},

C[ S[5] , -S[5] , S[6] , -V[5] ] == {{I*gc930, 0}, {(-2*I)*gc930, 0}, {I*gc930, 0}, {0, 0}},

C[ S[5] , S[5] , -S[6] , -V[5] ] == {{(-I)*gc931, 0}, {(-I)*gc931, 0}, {(2*I)*gc931, 0}, {0, 0}},

C[ S[6] , S[2] , -V[5] ] == {{(-I)*gc932, 0}, {I*gc932, 0}, {0, 0}},

C[ S[6] , S[6] , -S[6] , -V[5] ] == {{(-I)*gc933, 0}, {(-I)*gc933, 0}, {(2*I)*gc933, 0}, {0, 0}},

C[ S[5] , V[1] , V[1] , -V[5] ] == {{(-I)*gc934, 0}, {(-I)*gc934, 0}, {I*gc934, 0}, {0, 0}, {I*gc934, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , V[1] , -V[5] ] == {{(-I)*gc935, 0}, {(-I)*gc935, 0}, {I*gc935, 0}, {0, 0}, {I*gc935, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , V[1] , V[2] , -V[5] ] == {{(-I)*gc936, 0}, {(-I)*gc936, 0}, {I*gc936, 0}, {0, 0}, {I*gc936, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , V[2] , -V[5] ] == {{(-I)*gc937*xiBG, 0}, {(-I)*gc937*xiBG, 0}, {I*gc937*xiBG, 0}, {0, 0}, {I*gc937*xiBG, 0}, {0, 0}, {0, 0}, {I*gc937, 0}, {0, 0}},

C[ S[5] , V[2] , V[2] , -V[5] ] == {{(-I)*gc938, 0}, {(-I)*gc938, 0}, {I*gc938, 0}, {0, 0}, {I*gc938, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[2] , V[2] , -V[5] ] == {{(-I)*gc939, 0}, {(-I)*gc939, 0}, {I*gc939, 0}, {0, 0}, {I*gc939, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[1] , -V[5] , V[6] ] == {{I*gc940*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc940*swbar, 0}, {(-I)*gc940*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc940*swbar, 0}, {(-2*I)*cHW*gc940*swbar, 0}, {(2*I)*cHW*gc940*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[1] , -V[5] , V[6] ] == {{I*gc941*(cHWB*cwbar - 2*cHW*swbar)*xiBG, 0}, {(2*I)*cHW*gc941*swbar*xiBG, 0}, {(-I)*gc941*(cHWB*cwbar - 2*cHW*swbar)*xiBG, 0}, {(-2*I)*cHW*gc941*swbar*xiBG, 0}, {(-2*I)*cHW*gc941*swbar*xiBG, 0}, {(2*I)*cHW*gc941*swbar*xiBG, 0}, {(2*I)*cHW*gc941*swbar, 0}, {I*gc941*(cHWB*cwbar - 2*cHW*swbar), 0}, {0, 0}},

C[ S[1] , V[2] , -V[5] , V[6] ] == {{I*gc942*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc942*swbar, 0}, {(-I)*gc942*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc942*swbar, 0}, {(-2*I)*cHW*gc942*swbar, 0}, {(2*I)*cHW*gc942*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[2] , -V[5] , V[6] ] == {{I*gc943*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc943*swbar, 0}, {(-I)*gc943*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc943*swbar, 0}, {(-2*I)*cHW*gc943*swbar, 0}, {(2*I)*cHW*gc943*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[1] , -V[5] , V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {0, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {0, 0}, {I*g2*gc944*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {0, 0}, {I*g2*gc944*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {0, 0}, {(-6*I)*cW*gc944*swbar, 0}, {0, 0}, {(-2*I)*g2*gc944*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {(-6*I)*cW*gc944*swbar, 0}, {(6*I)*cW*gc944*swbar, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[2] , -V[5] , V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {I*g2*gc945*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*(1 + xiBG), 0}, {0, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {I*g2*gc945*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc945*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {(-6*I)*cW*gc945*swbar*xiBG, 0}, {(6*I)*cW*gc945*swbar*xiBG, 0}, {0, 0}, {0, 0}},

C[ V[2] , V[2] , -V[5] , V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {0, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {0, 0}, {I*g2*gc946*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {0, 0}, {I*g2*gc946*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {0, 0}, {(-6*I)*cW*gc946*swbar, 0}, {0, 0}, {(-2*I)*g2*gc946*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {(-6*I)*cW*gc946*swbar, 0}, {(6*I)*cW*gc946*swbar, 0}, {0, 0}, {0, 0}},

C[ S[5] , V[1] , -V[5] , V[3] ] == {{(-I)*cwbar^2*gc947, 0}, {0, 0}, {I*cwbar^2*gc947, 0}, {(-I)*gc947*swbar^2, 0}, {0, 0}, {I*gc947*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , -V[5] , V[3] ] == {{(-I)*cwbar^2*gc948, 0}, {0, 0}, {I*cwbar^2*gc948, 0}, {(-I)*gc948*swbar^2, 0}, {0, 0}, {I*gc948*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , V[2] , -V[5] , V[3] ] == {{(-I)*cwbar^2*gc949, 0}, {0, 0}, {I*cwbar^2*gc949, 0}, {(-I)*gc949*swbar^2, 0}, {0, 0}, {I*gc949*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[2] , -V[5] , V[3] ] == {{(-I)*cwbar^2*gc950*xiBG, 0}, {0, 0}, {I*cwbar^2*gc950*xiBG, 0}, {(-I)*gc950*swbar^2*xiBG, 0}, {0, 0}, {I*gc950*swbar^2*xiBG, 0}, {0, 0}, {0, 0}, {I*gc950*swbar^2, 0}},

C[ V[1] , -V[5] , V[6] , V[3] ] == {{(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(-2*I)*g2*gc951*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {I*g2*gc951*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {I*g2*gc951*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}, {(-12*I)*cW*cwbar*gc951*swbar, 0}, {(12*I)*cW*cwbar*gc951*swbar, 0}},

C[ V[2] , -V[5] , V[6] , V[3] ] == {{(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-2*I)*g2*gc952*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {I*g2*gc952*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {I*g2*gc952*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc952*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc952*swbar*xiBG, 0}},

C[ S[5] , V[1] , -V[5] , V[4] ] == {{(-I)*cwbar^2*gc953, 0}, {0, 0}, {I*cwbar^2*gc953, 0}, {(-I)*gc953*swbar^2, 0}, {0, 0}, {I*gc953*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , -V[5] , V[4] ] == {{I*cwbar^2*gc954*xiBG, 0}, {0, 0}, {(-I)*cwbar^2*gc954*xiBG, 0}, {I*gc954*swbar^2*xiBG, 0}, {0, 0}, {(-I)*gc954*swbar^2*xiBG, 0}, {0, 0}, {I*cwbar^2*gc954, 0}, {0, 0}},

C[ S[5] , V[2] , -V[5] , V[4] ] == {{(-I)*cwbar^2*gc955, 0}, {0, 0}, {I*cwbar^2*gc955, 0}, {(-I)*gc955*swbar^2, 0}, {0, 0}, {I*gc955*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[2] , -V[5] , V[4] ] == {{(-I)*cwbar^2*gc956, 0}, {0, 0}, {I*cwbar^2*gc956, 0}, {(-I)*gc956*swbar^2, 0}, {0, 0}, {I*gc956*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[1] , -V[5] , V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-2*I)*g2*gc957*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {I*g2*gc957*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {I*g2*gc957*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc957*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc957*swbar*xiBG, 0}},

C[ V[2] , -V[5] , V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(-2*I)*g2*gc958*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {I*g2*gc958*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {I*g2*gc958*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}, {(-12*I)*cW*cwbar*gc958*swbar, 0}, {(12*I)*cW*cwbar*gc958*swbar, 0}},

C[ S[6] , -U[1] , U[1] , -V[5] ] == {{I*gc959, 0}, {I*gc959, 0}, {0, 0}},

C[ S[2] , -U[1] , U[3] , -V[5] ] == {{I*gc960, 0}, {I*gc960, 0}, {0, 0}},

C[ S[6] , -U[1] , U[2] , -V[5] ] == {{I*gc961, 0}, {I*gc961, 0}, {0, 0}},

C[ -U[4] , U[1] , V[2] , -V[5] ] == {{(-I)*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ S[2] , -U[4] , U[1] , -V[5] ] == {{I*gc963, 0}, {I*gc963, 0}, {0, 0}},

C[ -U[4] , U[2] , V[2] , -V[5] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[4] , U[2] , -V[5] ] == {{I*gc965, 0}, {I*gc965, 0}, {0, 0}},

C[ S[6] , -U[2] , U[1] , -V[5] ] == {{I*gc966, 0}, {I*gc966, 0}, {0, 0}},

C[ S[2] , -U[2] , U[3] , -V[5] ] == {{I*gc967, 0}, {I*gc967, 0}, {0, 0}},

C[ S[6] , -U[2] , U[2] , -V[5] ] == {{I*gc968, 0}, {I*gc968, 0}, {0, 0}},

C[ -U[1] , U[3] , -V[5] ] == {{I*gc969, 0}, {0, 0}},

C[ -U[4] , U[1] , -V[5] ] == {{I*gc970, 0}, {0, 0}},

C[ -U[4] , U[2] , -V[5] ] == {{I*gc971, 0}, {0, 0}},

C[ -U[2] , U[3] , -V[5] ] == {{I*gc972, 0}, {0, 0}},

C[ V[5] , V[5] , -V[5] , -V[5] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {0, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {0, 0}, {I*g2*gc973*(1 + 2*cHW*vev^2), 0}, {0, 0}, {(6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {0, 0}, {I*g2*gc973*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {0, 0}, {(-6*I)*cW*gc973, 0}, {0, 0}, {(-2*I)*g2*gc973*(1 + 2*cHW*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {(-6*I)*cW*gc973, 0}, {(6*I)*cW*gc973, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[5] , -V[5] , V[6] ] == {{(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(-6*I)*cW*gc974, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc974, 0}, {(-6*I)*cW*gc974, 0}, {(-6*I)*cW*gc974, 0}, {0, 0}, {(6*I)*cW*gc974, 0}, {0, 0}, {(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {0, 0}, {(6*I)*cW*gc974, 0}, {0, 0}, {(6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(2*I)*g2*gc974*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc974, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(-6*I)*cW*gc974, 0}, {(-I)*g2*gc974*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc974, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc974, 0}, {(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(-I)*g2*gc974*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}, {(-6*I)*cW*gc974, 0}, {(6*I)*cW*gc974, 0}},

C[ V[5] , V[5] , -V[5] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {0, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {0, 0}, {I*g2*gc975*(1 + 2*cHW*vev^2), 0}, {0, 0}, {(6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {0, 0}, {I*g2*gc975*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {0, 0}, {(-6*I)*cW*gc975, 0}, {0, 0}, {(-2*I)*g2*gc975*(1 + 2*cHW*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {(-6*I)*cW*gc975, 0}, {(6*I)*cW*gc975, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[5] , V[6] , -V[6] ] == {{(-6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(6*I)*cW*gc976*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(6*I)*cW*gc976*xiBG, 0}, {I*g2*gc976*(1 + 2*cHW*vev^2)*(1 + xiBG), 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(-2*I)*g2*gc976*(1 + 2*cHW*vev^2)*xiBG, 0}, {0, 0}, {(6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {0, 0}, {(6*I)*cW*gc976*xiBG, 0}, {I*g2*gc976*(1 + 2*cHW*vev^2)*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc976*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc976*xiBG, 0}, {(6*I)*cW*gc976*xiBG, 0}},

C[ S[1] , V[5] , -V[5] , V[3] ] == {{(-2*I)*cHW*cwbar*gc977, 0}, {(2*I)*cHW*cwbar*gc977, 0}, {(2*I)*cHW*cwbar*gc977, 0}, {(-I)*gc977*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc977, 0}, {I*gc977*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[5] , -V[5] , V[3] ] == {{(-2*I)*cHW*cwbar*gc978, 0}, {(2*I)*cHW*cwbar*gc978, 0}, {(2*I)*cHW*cwbar*gc978, 0}, {(-I)*gc978*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc978, 0}, {I*gc978*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[5] , -V[5] , V[4] ] == {{(-2*I)*cHW*cwbar*gc979, 0}, {(2*I)*cHW*cwbar*gc979, 0}, {(2*I)*cHW*cwbar*gc979, 0}, {(-I)*gc979*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc979, 0}, {I*gc979*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[5] , -V[5] , V[4] ] == {{(2*I)*cHW*cwbar*gc980*xiBG, 0}, {(-2*I)*cHW*cwbar*gc980*xiBG, 0}, {(-2*I)*cHW*cwbar*gc980*xiBG, 0}, {I*gc980*(2*cHW*cwbar + cHWB*swbar)*xiBG, 0}, {(2*I)*cHW*cwbar*gc980*xiBG, 0}, {(-I)*gc980*(2*cHW*cwbar + cHWB*swbar)*xiBG, 0}, {(-2*I)*cHW*cwbar*gc980, 0}, {(2*I)*cHW*cwbar*gc980, 0}, {0, 0}},

C[ S[5] , S[5] , -V[5] , -V[5] ] == {{0, 0}, {I*gc981, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[6] , -V[5] , -V[5] ] == {{0, 0}, {I*gc982, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[6] , -V[5] , -V[5] ] == {{0, 0}, {I*gc983, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , V[6] ] == {{gc984*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc984*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[3] , -S[6] , V[6] ] == {{gc985*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc985*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[3] , S[3] , -S[5] , V[6] ] == {{I*gc986, 0}, {I*gc986, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[4] , -S[5] , V[6] ] == {{I*gc987, 0}, {I*gc987, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[3] , -S[6] , V[6] ] == {{I*gc988, 0}, {I*gc988, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[4] , -S[6] , V[6] ] == {{I*gc989, 0}, {I*gc989, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , S[1] , V[6] ] == {{-2*gc990, 0}, {0, 0}, {gc990, 0}, {0, 0}},

C[ S[3] , -S[6] , S[1] , V[6] ] == {{-2*gc991, 0}, {0, 0}, {gc991, 0}, {0, 0}},

C[ S[3] , -S[5] , S[2] , V[6] ] == {{-2*gc992, 0}, {0, 0}, {gc992, 0}, {0, 0}},

C[ S[3] , -S[6] , S[2] , V[6] ] == {{-2*gc993, 0}, {0, 0}, {gc993, 0}, {0, 0}},

C[ S[4] , -S[5] , V[6] ] == {{gc994*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc994*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[4] , -S[6] , V[6] ] == {{gc995*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc995*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[4] , S[4] , -S[5] , V[6] ] == {{I*gc996, 0}, {I*gc996, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , -S[6] , V[6] ] == {{I*gc997, 0}, {I*gc997, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[5] , S[1] , V[6] ] == {{-2*gc998, 0}, {0, 0}, {gc998, 0}, {0, 0}},

C[ S[4] , -S[6] , S[1] , V[6] ] == {{-2*gc999, 0}, {0, 0}, {gc999, 0}, {0, 0}},

C[ S[4] , -S[5] , S[2] , V[6] ] == {{-2*gc1000, 0}, {0, 0}, {gc1000, 0}, {0, 0}},

C[ S[4] , -S[6] , S[2] , V[6] ] == {{-2*gc1001, 0}, {0, 0}, {gc1001, 0}, {0, 0}},

C[ S[5] , -S[5] , -S[5] , V[6] ] == {{(-2*I)*gc1002, 0}, {I*gc1002, 0}, {I*gc1002, 0}, {0, 0}},

C[ S[5] , -S[5] , -S[6] , V[6] ] == {{(-2*I)*gc1003, 0}, {I*gc1003, 0}, {I*gc1003, 0}, {0, 0}},

C[ S[5] , -S[6] , -S[6] , V[6] ] == {{(-2*I)*gc1004, 0}, {I*gc1004, 0}, {I*gc1004, 0}, {0, 0}},

C[ -S[5] , S[1] , V[6] ] == {{(-I)*gc1005, 0}, {I*gc1005, 0}, {0, 0}},

C[ -S[5] , S[2] , V[6] ] == {{(-I)*gc1006, 0}, {I*gc1006, 0}, {0, 0}},

C[ -S[5] , -S[5] , S[6] , V[6] ] == {{(-I)*gc1007, 0}, {(-I)*gc1007, 0}, {(2*I)*gc1007, 0}, {0, 0}},

C[ -S[5] , S[6] , -S[6] , V[6] ] == {{I*gc1008, 0}, {(-2*I)*gc1008, 0}, {I*gc1008, 0}, {0, 0}},

C[ S[6] , -S[6] , -S[6] , V[6] ] == {{(-2*I)*gc1009, 0}, {I*gc1009, 0}, {I*gc1009, 0}, {0, 0}},

C[ -S[6] , S[1] , V[6] ] == {{(-I)*gc1010, 0}, {I*gc1010, 0}, {0, 0}},

C[ -S[6] , S[2] , V[6] ] == {{(-I)*gc1011, 0}, {I*gc1011, 0}, {0, 0}},

C[ -S[5] , V[1] , V[1] , V[6] ] == {{(-I)*gc1012, 0}, {(-I)*gc1012, 0}, {I*gc1012, 0}, {0, 0}, {I*gc1012, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[1] , V[6] ] == {{I*gc1013*xiBG, 0}, {I*gc1013*xiBG, 0}, {(-I)*gc1013*xiBG, 0}, {0, 0}, {(-I)*gc1013*xiBG, 0}, {0, 0}, {I*gc1013, 0}, {I*gc1013, 0}, {0, 0}},

C[ -S[5] , V[1] , V[2] , V[6] ] == {{(-I)*gc1014, 0}, {(-I)*gc1014, 0}, {I*gc1014, 0}, {0, 0}, {I*gc1014, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[2] , V[6] ] == {{(-I)*gc1015, 0}, {(-I)*gc1015, 0}, {I*gc1015, 0}, {0, 0}, {I*gc1015, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[2] , V[2] , V[6] ] == {{(-I)*gc1016, 0}, {(-I)*gc1016, 0}, {I*gc1016, 0}, {0, 0}, {I*gc1016, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[2] , V[2] , V[6] ] == {{(-I)*gc1017, 0}, {(-I)*gc1017, 0}, {I*gc1017, 0}, {0, 0}, {I*gc1017, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[1] , V[6] , -V[6] ] == {{I*gc1018*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc1018*swbar, 0}, {(-I)*gc1018*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc1018*swbar, 0}, {(-2*I)*cHW*gc1018*swbar, 0}, {(2*I)*cHW*gc1018*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[1] , V[6] , -V[6] ] == {{I*gc1019*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc1019*swbar, 0}, {(-I)*gc1019*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc1019*swbar, 0}, {(-2*I)*cHW*gc1019*swbar, 0}, {(2*I)*cHW*gc1019*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[2] , V[6] , -V[6] ] == {{I*gc1020*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc1020*swbar, 0}, {(-I)*gc1020*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc1020*swbar, 0}, {(-2*I)*cHW*gc1020*swbar, 0}, {(2*I)*cHW*gc1020*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[2] , V[6] , -V[6] ] == {{I*gc1021*(cHWB*cwbar - 2*cHW*swbar), 0}, {(2*I)*cHW*gc1021*swbar, 0}, {(-I)*gc1021*(cHWB*cwbar - 2*cHW*swbar), 0}, {(-2*I)*cHW*gc1021*swbar, 0}, {(-2*I)*cHW*gc1021*swbar, 0}, {(2*I)*cHW*gc1021*swbar, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[1] , V[6] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {I*g2*gc1022*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*(-1 + xiBG), 0}, {0, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {I*g2*gc1022*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*(-1 + xiBG), 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc1022*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {(-6*I)*cW*gc1022*swbar*xiBG, 0}, {(6*I)*cW*gc1022*swbar*xiBG, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[2] , V[6] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {0, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {0, 0}, {I*g2*gc1023*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {0, 0}, {I*g2*gc1023*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {0, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {0, 0}, {(-2*I)*g2*gc1023*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {(-6*I)*cW*gc1023*swbar, 0}, {(6*I)*cW*gc1023*swbar, 0}, {0, 0}, {0, 0}},

C[ V[2] , V[2] , V[6] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {0, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {0, 0}, {I*g2*gc1024*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {0, 0}, {I*g2*gc1024*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {0, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {0, 0}, {(-2*I)*g2*gc1024*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {(-6*I)*cW*gc1024*swbar, 0}, {(6*I)*cW*gc1024*swbar, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[1] , V[6] , V[3] ] == {{(-I)*cwbar^2*gc1025, 0}, {0, 0}, {I*cwbar^2*gc1025, 0}, {(-I)*gc1025*swbar^2, 0}, {0, 0}, {I*gc1025*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[6] , V[3] ] == {{I*cwbar^2*gc1026*xiBG, 0}, {0, 0}, {(-I)*cwbar^2*gc1026*xiBG, 0}, {I*gc1026*swbar^2*xiBG, 0}, {0, 0}, {(-I)*gc1026*swbar^2*xiBG, 0}, {0, 0}, {(-I)*cwbar^2*gc1026, 0}, {I*gc1026*swbar^2, 0}},

C[ -S[5] , V[2] , V[6] , V[3] ] == {{(-I)*cwbar^2*gc1027, 0}, {0, 0}, {I*cwbar^2*gc1027, 0}, {(-I)*gc1027*swbar^2, 0}, {0, 0}, {I*gc1027*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[2] , V[6] , V[3] ] == {{(-I)*cwbar^2*gc1028, 0}, {0, 0}, {I*cwbar^2*gc1028, 0}, {(-I)*gc1028*swbar^2, 0}, {0, 0}, {I*gc1028*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[6] , -V[6] , V[3] ] == {{(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-2*I)*g2*gc1029*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {I*g2*gc1029*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(-1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {I*g2*gc1029*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2))*(-1 + xiBG), 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(-12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}, {(12*I)*cW*cwbar*gc1029*swbar*xiBG, 0}},

C[ V[2] , V[6] , -V[6] , V[3] ] == {{(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(-2*I)*g2*gc1030*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {I*g2*gc1030*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {I*g2*gc1030*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}, {(-12*I)*cW*cwbar*gc1030*swbar, 0}, {(12*I)*cW*cwbar*gc1030*swbar, 0}},

C[ -S[5] , V[1] , V[6] , V[4] ] == {{(-I)*cwbar^2*gc1031, 0}, {0, 0}, {I*cwbar^2*gc1031, 0}, {(-I)*gc1031*swbar^2, 0}, {0, 0}, {I*gc1031*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[1] , V[6] , V[4] ] == {{(-I)*cwbar^2*gc1032, 0}, {0, 0}, {I*cwbar^2*gc1032, 0}, {(-I)*gc1032*swbar^2, 0}, {0, 0}, {I*gc1032*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[2] , V[6] , V[4] ] == {{(-I)*cwbar^2*gc1033, 0}, {0, 0}, {I*cwbar^2*gc1033, 0}, {(-I)*gc1033*swbar^2, 0}, {0, 0}, {I*gc1033*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[2] , V[6] , V[4] ] == {{(-I)*cwbar^2*gc1034, 0}, {0, 0}, {I*cwbar^2*gc1034, 0}, {(-I)*gc1034*swbar^2, 0}, {0, 0}, {I*gc1034*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[1] , V[6] , -V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(-2*I)*g2*gc1035*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {I*g2*gc1035*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {I*g2*gc1035*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}, {(-12*I)*cW*cwbar*gc1035*swbar, 0}, {(12*I)*cW*cwbar*gc1035*swbar, 0}},

C[ V[2] , V[6] , -V[6] , V[4] ] == {{(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {0, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(-2*I)*g2*gc1036*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {I*g2*gc1036*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {I*g2*gc1036*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}, {(-12*I)*cW*cwbar*gc1036*swbar, 0}, {(12*I)*cW*cwbar*gc1036*swbar, 0}},

C[ -S[6] , -U[1] , U[1] , V[6] ] == {{(-I)*gc1037, 0}, {(-I)*gc1037, 0}, {I*gc1037, 0}},

C[ -U[1] , U[4] , V[1] , V[6] ] == {{(-I)*g2^2*swbar^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[1] , U[4] , V[2] , V[6] ] == {{(-I)*g2^2*swbar^2*(1 + 2*cHW*vev^2), 0}},

C[ S[2] , -U[1] , U[4] , V[6] ] == {{(-I)*gc1040, 0}, {(-I)*gc1040, 0}, {I*gc1040, 0}},

C[ -S[6] , -U[1] , U[2] , V[6] ] == {{(-I)*gc1041, 0}, {(-I)*gc1041, 0}, {I*gc1041, 0}},

C[ -U[1] , U[4] , V[6] ] == {{(-I)*gc1042, 0}, {I*gc1042, 0}},

C[ -U[3] , U[1] , V[2] , V[6] ] == {{(-I)*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ S[2] , -U[3] , U[1] , V[6] ] == {{(-I)*gc1044, 0}, {(-I)*gc1044, 0}, {I*gc1044, 0}},

C[ -U[3] , U[2] , V[2] , V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[3] , U[2] , V[6] ] == {{(-I)*gc1046, 0}, {(-I)*gc1046, 0}, {I*gc1046, 0}},

C[ -U[3] , U[1] , V[6] ] == {{(-I)*gc1047, 0}, {I*gc1047, 0}},

C[ -U[3] , U[2] , V[6] ] == {{(-I)*gc1048, 0}, {I*gc1048, 0}},

C[ -S[6] , -U[2] , U[1] , V[6] ] == {{(-I)*gc1049, 0}, {(-I)*gc1049, 0}, {I*gc1049, 0}},

C[ -U[2] , U[4] , V[1] , V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[2] , U[4] , V[2] , V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[2] , U[4] , V[6] ] == {{(-I)*gc1052, 0}, {(-I)*gc1052, 0}, {I*gc1052, 0}},

C[ -S[6] , -U[2] , U[2] , V[6] ] == {{(-I)*gc1053, 0}, {(-I)*gc1053, 0}, {I*gc1053, 0}},

C[ -U[2] , U[4] , V[6] ] == {{(-I)*gc1054, 0}, {I*gc1054, 0}},

C[ -S[5] , -S[5] , V[5] , V[6] ] == {{0, 0}, {I*gc1055, 0}, {0, 0}, {0, 0}},

C[ -S[5] , -S[6] , V[5] , V[6] ] == {{0, 0}, {I*gc1056, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -S[6] , V[5] , V[6] ] == {{0, 0}, {I*gc1057, 0}, {0, 0}, {0, 0}},

C[ -U[3] , U[4] , V[5] , V[6] ] == {{(-I)*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ S[4] , S[1] , -V[5] , V[6] ] == {{0, 0}, {gc1059, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[2] , -V[5] , V[6] ] == {{0, 0}, {gc1060, 0}, {0, 0}, {0, 0}},

C[ S[3] , -V[5] , V[6] ] == {{0, 0}, {gc1061, 0}, {0, 0}, {0, 0}},

C[ S[2] , -V[5] , V[6] , V[3] ] == {{(2*I)*cHW*cwbar*gc1062*xiBG, 0}, {(-2*I)*cHW*cwbar*gc1062*xiBG, 0}, {(-2*I)*cHW*cwbar*gc1062*xiBG, 0}, {I*gc1062*(2*cHW*cwbar + cHWB*swbar)*xiBG, 0}, {(2*I)*cHW*cwbar*gc1062*xiBG, 0}, {(-I)*gc1062*(2*cHW*cwbar + cHWB*swbar)*xiBG, 0}, {0, 0}, {(-2*I)*cHW*cwbar*gc1062, 0}, {I*gc1062*(2*cHW*cwbar + cHWB*swbar), 0}},

C[ -U[1] , U[1] , -V[5] , V[6] ] == {{I*g2^2*swbar^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[1] , U[2] , -V[5] , V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 + 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[3] , U[3] , -V[5] , V[6] ] == {{I*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[2] , U[1] , -V[5] , V[6] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[2] , U[2] , -V[5] , V[6] ] == {{I*cwbar^2*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -V[5] , -V[5] , V[6] , V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {I*g2*gc1068*(1 + 2*cHW*vev^2)*(-1 + xiBG), 0}, {0, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {I*g2*gc1068*(1 + 2*cHW*vev^2)*(-1 + xiBG), 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc1068*(1 + 2*cHW*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {(-6*I)*cW*gc1068*xiBG, 0}, {(6*I)*cW*gc1068*xiBG, 0}, {0, 0}, {0, 0}},

C[ -V[5] , V[6] , V[6] , -V[6] ] == {{(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(-6*I)*cW*gc1069, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1069, 0}, {(-6*I)*cW*gc1069, 0}, {(-6*I)*cW*gc1069, 0}, {0, 0}, {(6*I)*cW*gc1069, 0}, {0, 0}, {(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {0, 0}, {(6*I)*cW*gc1069, 0}, {0, 0}, {(6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(2*I)*g2*gc1069*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc1069, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(-6*I)*cW*gc1069, 0}, {(-I)*g2*gc1069*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc1069, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1069, 0}, {(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(-I)*g2*gc1069*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}, {(-6*I)*cW*gc1069, 0}, {(6*I)*cW*gc1069, 0}},

C[ S[1] , -V[5] , V[6] , V[3] ] == {{(-2*I)*cHW*cwbar*gc1070, 0}, {(2*I)*cHW*cwbar*gc1070, 0}, {(2*I)*cHW*cwbar*gc1070, 0}, {(-I)*gc1070*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1070, 0}, {I*gc1070*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , -V[5] , V[6] , V[4] ] == {{(-2*I)*cHW*cwbar*gc1071, 0}, {(2*I)*cHW*cwbar*gc1071, 0}, {(2*I)*cHW*cwbar*gc1071, 0}, {(-I)*gc1071*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1071, 0}, {I*gc1071*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , -V[5] , V[6] , V[4] ] == {{(-2*I)*cHW*cwbar*gc1072, 0}, {(2*I)*cHW*cwbar*gc1072, 0}, {(2*I)*cHW*cwbar*gc1072, 0}, {(-I)*gc1072*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1072, 0}, {I*gc1072*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[5] , -S[5] , V[6] , V[6] ] == {{0, 0}, {I*gc1073, 0}, {0, 0}, {0, 0}},

C[ -S[5] , -S[6] , V[6] , V[6] ] == {{0, 0}, {I*gc1074, 0}, {0, 0}, {0, 0}},

C[ -S[6] , -S[6] , V[6] , V[6] ] == {{0, 0}, {I*gc1075, 0}, {0, 0}, {0, 0}},

C[ -U[3] , U[4] , V[6] , V[6] ] == {{(-2*I)*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ S[3] , S[5] , -V[6] ] == {{gc1077*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc1077*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[3] , S[6] , -V[6] ] == {{gc1078*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc1078*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[3] , S[3] , S[5] , -V[6] ] == {{I*gc1079, 0}, {I*gc1079, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[4] , S[5] , -V[6] ] == {{I*gc1080, 0}, {I*gc1080, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[3] , S[6] , -V[6] ] == {{I*gc1081, 0}, {I*gc1081, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[4] , S[6] , -V[6] ] == {{I*gc1082, 0}, {I*gc1082, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , S[1] , -V[6] ] == {{-2*gc1083, 0}, {0, 0}, {gc1083, 0}, {0, 0}},

C[ S[3] , S[6] , S[1] , -V[6] ] == {{-2*gc1084, 0}, {0, 0}, {gc1084, 0}, {0, 0}},

C[ S[3] , S[5] , S[2] , -V[6] ] == {{-2*gc1085, 0}, {0, 0}, {gc1085, 0}, {0, 0}},

C[ S[3] , S[6] , S[2] , -V[6] ] == {{-2*gc1086, 0}, {0, 0}, {gc1086, 0}, {0, 0}},

C[ S[4] , S[5] , -V[6] ] == {{gc1087*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc1087*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[4] , S[6] , -V[6] ] == {{gc1088*(4 + 3*cHD*vev^2 + 4*cHW*vev^2), 0}, {gc1088*(-4 + cHD*vev^2 - 4*cHW*vev^2), 0}, {0, 0}},

C[ S[4] , S[4] , S[5] , -V[6] ] == {{I*gc1089, 0}, {I*gc1089, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[4] , S[6] , -V[6] ] == {{I*gc1090, 0}, {I*gc1090, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[5] , S[1] , -V[6] ] == {{-2*gc1091, 0}, {0, 0}, {gc1091, 0}, {0, 0}},

C[ S[4] , S[6] , S[1] , -V[6] ] == {{-2*gc1092, 0}, {0, 0}, {gc1092, 0}, {0, 0}},

C[ S[4] , S[5] , S[2] , -V[6] ] == {{-2*gc1093, 0}, {0, 0}, {gc1093, 0}, {0, 0}},

C[ S[4] , S[6] , S[2] , -V[6] ] == {{-2*gc1094, 0}, {0, 0}, {gc1094, 0}, {0, 0}},

C[ S[5] , S[1] , -V[6] ] == {{(-I)*gc1095, 0}, {I*gc1095, 0}, {0, 0}},

C[ S[5] , S[2] , -V[6] ] == {{(-I)*gc1096, 0}, {I*gc1096, 0}, {0, 0}},

C[ S[5] , S[5] , -S[5] , -V[6] ] == {{(-I)*gc1097, 0}, {(-I)*gc1097, 0}, {(2*I)*gc1097, 0}, {0, 0}},

C[ S[5] , -S[5] , S[6] , -V[6] ] == {{I*gc1098, 0}, {(-2*I)*gc1098, 0}, {I*gc1098, 0}, {0, 0}},

C[ S[5] , S[5] , -S[6] , -V[6] ] == {{(-I)*gc1099, 0}, {(-I)*gc1099, 0}, {(2*I)*gc1099, 0}, {0, 0}},

C[ S[5] , S[6] , -S[6] , -V[6] ] == {{(-I)*gc1100, 0}, {(-I)*gc1100, 0}, {(2*I)*gc1100, 0}, {0, 0}},

C[ -S[5] , S[6] , S[6] , -V[6] ] == {{(-2*I)*gc1101, 0}, {I*gc1101, 0}, {I*gc1101, 0}, {0, 0}},

C[ S[6] , S[1] , -V[6] ] == {{(-I)*gc1102, 0}, {I*gc1102, 0}, {0, 0}},

C[ S[6] , S[2] , -V[6] ] == {{(-I)*gc1103, 0}, {I*gc1103, 0}, {0, 0}},

C[ S[6] , S[6] , -S[6] , -V[6] ] == {{(-I)*gc1104, 0}, {(-I)*gc1104, 0}, {(2*I)*gc1104, 0}, {0, 0}},

C[ S[5] , V[1] , V[1] , -V[6] ] == {{(-I)*gc1105, 0}, {(-I)*gc1105, 0}, {I*gc1105, 0}, {0, 0}, {I*gc1105, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , V[1] , -V[6] ] == {{I*gc1106*xiBG, 0}, {I*gc1106*xiBG, 0}, {(-I)*gc1106*xiBG, 0}, {0, 0}, {(-I)*gc1106*xiBG, 0}, {0, 0}, {I*gc1106, 0}, {I*gc1106, 0}, {0, 0}},

C[ S[5] , V[1] , V[2] , -V[6] ] == {{(-I)*gc1107, 0}, {(-I)*gc1107, 0}, {I*gc1107, 0}, {0, 0}, {I*gc1107, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , V[2] , -V[6] ] == {{(-I)*gc1108, 0}, {(-I)*gc1108, 0}, {I*gc1108, 0}, {0, 0}, {I*gc1108, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , V[2] , V[2] , -V[6] ] == {{(-I)*gc1109, 0}, {(-I)*gc1109, 0}, {I*gc1109, 0}, {0, 0}, {I*gc1109, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[2] , V[2] , -V[6] ] == {{(-I)*gc1110, 0}, {(-I)*gc1110, 0}, {I*gc1110, 0}, {0, 0}, {I*gc1110, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , V[1] , -V[6] , V[3] ] == {{(-I)*cwbar^2*gc1111, 0}, {0, 0}, {I*cwbar^2*gc1111, 0}, {(-I)*gc1111*swbar^2, 0}, {0, 0}, {I*gc1111*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , -V[6] , V[3] ] == {{I*cwbar^2*gc1112*xiBG, 0}, {0, 0}, {(-I)*cwbar^2*gc1112*xiBG, 0}, {I*gc1112*swbar^2*xiBG, 0}, {0, 0}, {(-I)*gc1112*swbar^2*xiBG, 0}, {0, 0}, {(-I)*cwbar^2*gc1112, 0}, {I*gc1112*swbar^2, 0}},

C[ S[5] , V[2] , -V[6] , V[3] ] == {{(-I)*cwbar^2*gc1113, 0}, {0, 0}, {I*cwbar^2*gc1113, 0}, {(-I)*gc1113*swbar^2, 0}, {0, 0}, {I*gc1113*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[2] , -V[6] , V[3] ] == {{(-I)*cwbar^2*gc1114, 0}, {0, 0}, {I*cwbar^2*gc1114, 0}, {(-I)*gc1114*swbar^2, 0}, {0, 0}, {I*gc1114*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , V[1] , -V[6] , V[4] ] == {{(-I)*cwbar^2*gc1115, 0}, {0, 0}, {I*cwbar^2*gc1115, 0}, {(-I)*gc1115*swbar^2, 0}, {0, 0}, {I*gc1115*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[1] , -V[6] , V[4] ] == {{(-I)*cwbar^2*gc1116, 0}, {0, 0}, {I*cwbar^2*gc1116, 0}, {(-I)*gc1116*swbar^2, 0}, {0, 0}, {I*gc1116*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , V[2] , -V[6] , V[4] ] == {{(-I)*cwbar^2*gc1117, 0}, {0, 0}, {I*cwbar^2*gc1117, 0}, {(-I)*gc1117*swbar^2, 0}, {0, 0}, {I*gc1117*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , V[2] , -V[6] , V[4] ] == {{(-I)*cwbar^2*gc1118, 0}, {0, 0}, {I*cwbar^2*gc1118, 0}, {(-I)*gc1118*swbar^2, 0}, {0, 0}, {I*gc1118*swbar^2, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , -U[1] , U[1] , -V[6] ] == {{(-I)*gc1119, 0}, {(-I)*gc1119, 0}, {I*gc1119, 0}},

C[ -U[1] , U[3] , V[1] , -V[6] ] == {{(-I)*g2^2*swbar^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[1] , U[3] , V[2] , -V[6] ] == {{(-I)*g2^2*swbar^2*(1 + 2*cHW*vev^2), 0}},

C[ S[2] , -U[1] , U[3] , -V[6] ] == {{(-I)*gc1122, 0}, {(-I)*gc1122, 0}, {I*gc1122, 0}},

C[ S[6] , -U[1] , U[2] , -V[6] ] == {{(-I)*gc1123, 0}, {(-I)*gc1123, 0}, {I*gc1123, 0}},

C[ -U[1] , U[3] , -V[6] ] == {{(-I)*gc1124, 0}, {I*gc1124, 0}},

C[ -U[4] , U[1] , V[2] , -V[6] ] == {{(-I)*g2^2*swbar*(swbar - cHWB*cwbar*vev^2 + 2*cHW*swbar*vev^2), 0}},

C[ S[2] , -U[4] , U[1] , -V[6] ] == {{(-I)*gc1126, 0}, {(-I)*gc1126, 0}, {I*gc1126, 0}},

C[ -U[4] , U[2] , V[2] , -V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[4] , U[2] , -V[6] ] == {{(-I)*gc1128, 0}, {(-I)*gc1128, 0}, {I*gc1128, 0}},

C[ -U[4] , U[1] , -V[6] ] == {{(-I)*gc1129, 0}, {I*gc1129, 0}},

C[ -U[4] , U[2] , -V[6] ] == {{(-I)*gc1130, 0}, {I*gc1130, 0}},

C[ S[6] , -U[2] , U[1] , -V[6] ] == {{(-I)*gc1131, 0}, {(-I)*gc1131, 0}, {I*gc1131, 0}},

C[ -U[2] , U[3] , V[1] , -V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[2] , U[3] , V[2] , -V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[2] , U[3] , -V[6] ] == {{(-I)*gc1134, 0}, {(-I)*gc1134, 0}, {I*gc1134, 0}},

C[ S[6] , -U[2] , U[2] , -V[6] ] == {{(-I)*gc1135, 0}, {(-I)*gc1135, 0}, {I*gc1135, 0}},

C[ -U[2] , U[3] , -V[6] ] == {{(-I)*gc1136, 0}, {I*gc1136, 0}},

C[ S[4] , S[1] , V[5] , -V[6] ] == {{0, 0}, {gc1137, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[2] , V[5] , -V[6] ] == {{0, 0}, {gc1138, 0}, {0, 0}, {0, 0}},

C[ S[3] , V[5] , -V[6] ] == {{0, 0}, {gc1139, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[5] , -V[6] , V[3] ] == {{(2*I)*cHW*cwbar*gc1140*xiBG, 0}, {(-2*I)*cHW*cwbar*gc1140*xiBG, 0}, {(-2*I)*cHW*cwbar*gc1140*xiBG, 0}, {I*gc1140*(2*cHW*cwbar + cHWB*swbar)*xiBG, 0}, {(2*I)*cHW*cwbar*gc1140*xiBG, 0}, {(-I)*gc1140*(2*cHW*cwbar + cHWB*swbar)*xiBG, 0}, {0, 0}, {(-2*I)*cHW*cwbar*gc1140, 0}, {I*gc1140*(2*cHW*cwbar + cHWB*swbar), 0}},

C[ -U[1] , U[1] , V[5] , -V[6] ] == {{I*g2^2*swbar^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[1] , U[2] , V[5] , -V[6] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 + 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[4] , U[4] , V[5] , -V[6] ] == {{I*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[2] , U[1] , V[5] , -V[6] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[2] , U[2] , V[5] , -V[6] ] == {{I*cwbar^2*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ V[5] , V[5] , -V[6] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {I*g2*gc1146*(1 + 2*cHW*vev^2)*(-1 + xiBG), 0}, {0, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {I*g2*gc1146*(1 + 2*cHW*vev^2)*(-1 + xiBG), 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc1146*(1 + 2*cHW*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {(-6*I)*cW*gc1146*xiBG, 0}, {(6*I)*cW*gc1146*xiBG, 0}, {0, 0}, {0, 0}},

C[ V[5] , V[6] , -V[6] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {0, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {0, 0}, {I*g2*gc1147*(1 + 2*cHW*vev^2), 0}, {0, 0}, {(6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {0, 0}, {I*g2*gc1147*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {0, 0}, {(-6*I)*cW*gc1147, 0}, {0, 0}, {(-2*I)*g2*gc1147*(1 + 2*cHW*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {(-6*I)*cW*gc1147, 0}, {(6*I)*cW*gc1147, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[5] , -V[6] , V[3] ] == {{(-2*I)*cHW*cwbar*gc1148, 0}, {(2*I)*cHW*cwbar*gc1148, 0}, {(2*I)*cHW*cwbar*gc1148, 0}, {(-I)*gc1148*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1148, 0}, {I*gc1148*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[5] , -V[6] , V[4] ] == {{(-2*I)*cHW*cwbar*gc1149, 0}, {(2*I)*cHW*cwbar*gc1149, 0}, {(2*I)*cHW*cwbar*gc1149, 0}, {(-I)*gc1149*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1149, 0}, {I*gc1149*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[5] , -V[6] , V[4] ] == {{(-2*I)*cHW*cwbar*gc1150, 0}, {(2*I)*cHW*cwbar*gc1150, 0}, {(2*I)*cHW*cwbar*gc1150, 0}, {(-I)*gc1150*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1150, 0}, {I*gc1150*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[5] , -V[5] , -V[6] ] == {{0, 0}, {I*gc1151, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[6] , -V[5] , -V[6] ] == {{0, 0}, {I*gc1152, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[6] , -V[5] , -V[6] ] == {{0, 0}, {I*gc1153, 0}, {0, 0}, {0, 0}},

C[ -U[4] , U[3] , -V[5] , -V[6] ] == {{(-I)*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[1] , U[1] , V[6] , -V[6] ] == {{(2*I)*g2^2*swbar^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[1] , U[2] , V[6] , -V[6] ] == {{I*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 + 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[4] , U[4] , V[6] , -V[6] ] == {{I*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[3] , U[3] , V[6] , -V[6] ] == {{I*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -U[2] , U[1] , V[6] , -V[6] ] == {{(-I)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[2] , U[2] , V[6] , -V[6] ] == {{(2*I)*cwbar^2*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ V[6] , V[6] , -V[6] , -V[6] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {0, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {0, 0}, {0, 0}, {(6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {0, 0}, {I*g2*gc1161*(1 + 2*cHW*vev^2), 0}, {0, 0}, {(6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {0, 0}, {I*g2*gc1161*(1 + 2*cHW*vev^2), 0}, {(-6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {0, 0}, {(-6*I)*cW*gc1161, 0}, {0, 0}, {(-2*I)*g2*gc1161*(1 + 2*cHW*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {(-6*I)*cW*gc1161, 0}, {(6*I)*cW*gc1161, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[6] , -V[6] , V[3] ] == {{(-2*I)*cHW*cwbar*gc1162, 0}, {(2*I)*cHW*cwbar*gc1162, 0}, {(2*I)*cHW*cwbar*gc1162, 0}, {(-I)*gc1162*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1162, 0}, {I*gc1162*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[6] , -V[6] , V[3] ] == {{(-2*I)*cHW*cwbar*gc1163, 0}, {(2*I)*cHW*cwbar*gc1163, 0}, {(2*I)*cHW*cwbar*gc1163, 0}, {(-I)*gc1163*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1163, 0}, {I*gc1163*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[1] , V[6] , -V[6] , V[4] ] == {{(-2*I)*cHW*cwbar*gc1164, 0}, {(2*I)*cHW*cwbar*gc1164, 0}, {(2*I)*cHW*cwbar*gc1164, 0}, {(-I)*gc1164*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1164, 0}, {I*gc1164*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[2] , V[6] , -V[6] , V[4] ] == {{(-2*I)*cHW*cwbar*gc1165, 0}, {(2*I)*cHW*cwbar*gc1165, 0}, {(2*I)*cHW*cwbar*gc1165, 0}, {(-I)*gc1165*(2*cHW*cwbar + cHWB*swbar), 0}, {(-2*I)*cHW*cwbar*gc1165, 0}, {I*gc1165*(2*cHW*cwbar + cHWB*swbar), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[5] , -V[6] , -V[6] ] == {{0, 0}, {I*gc1166, 0}, {0, 0}, {0, 0}},

C[ S[5] , S[6] , -V[6] , -V[6] ] == {{0, 0}, {I*gc1167, 0}, {0, 0}, {0, 0}},

C[ S[6] , S[6] , -V[6] , -V[6] ] == {{0, 0}, {I*gc1168, 0}, {0, 0}, {0, 0}},

C[ -U[4] , U[3] , -V[6] , -V[6] ] == {{(-2*I)*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ S[3] , S[1] , V[3] ] == {{gc1170*(-(swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2))) - cwbar*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2))), 0}, {gc1170*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[3] , S[3] , S[3] , V[3] ] == {{gc1171, 0}, {gc1171, 0}, {gc1171, 0}, {0, 0}},

C[ S[3] , S[3] , S[4] , V[3] ] == {{gc1172, 0}, {gc1172, 0}, {gc1172, 0}, {0, 0}},

C[ S[3] , S[5] , -S[5] , V[3] ] == {{gc1173, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , S[6] , V[3] ] == {{gc1174, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , -S[6] , V[3] ] == {{gc1175, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[1] , S[1] , V[3] ] == {{-3*gc1176, 0}, {gc1176, 0}, {gc1176, 0}, {0, 0}},

C[ S[3] , S[1] , S[2] , V[3] ] == {{-3*gc1177, 0}, {gc1177, 0}, {gc1177, 0}, {0, 0}},

C[ S[4] , S[2] , V[3] ] == {{gc1178*(-(swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2))) - cwbar*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2))), 0}, {gc1178*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[4] , S[4] , S[4] , V[3] ] == {{gc1179, 0}, {gc1179, 0}, {gc1179, 0}, {0, 0}},

C[ S[4] , S[5] , -S[5] , V[3] ] == {{gc1180, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[5] , S[6] , V[3] ] == {{gc1181, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[5] , -S[6] , V[3] ] == {{gc1182, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -S[6] , V[3] ] == {{gc1183, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[1] , S[1] , V[3] ] == {{-3*gc1184, 0}, {gc1184, 0}, {gc1184, 0}, {0, 0}},

C[ S[4] , S[2] , S[2] , V[3] ] == {{-3*gc1185, 0}, {gc1185, 0}, {gc1185, 0}, {0, 0}},

C[ S[5] , -S[5] , V[3] ] == {{(-I)*gc1186, 0}, {I*gc1186, 0}, {0, 0}},

C[ S[5] , -S[5] , S[1] , V[3] ] == {{(-I)*gc1187, 0}, {I*gc1187, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , S[1] , V[3] ] == {{(-I)*gc1188, 0}, {I*gc1188, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[5] , S[2] , V[3] ] == {{(-I)*gc1189, 0}, {I*gc1189, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[6] , S[1] , V[3] ] == {{(-I)*gc1190, 0}, {I*gc1190, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , V[3] ] == {{(-I)*gc1191, 0}, {I*gc1191, 0}, {0, 0}},

C[ S[6] , -S[6] , S[1] , V[3] ] == {{(-I)*gc1192, 0}, {I*gc1192, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , S[2] , V[3] ] == {{(-I)*gc1193, 0}, {I*gc1193, 0}, {0, 0}, {0, 0}},

C[ S[6] , -U[1] , U[4] , V[3] ] == {{I*gc1194, 0}, {I*gc1194, 0}, {0, 0}},

C[ -S[6] , -U[1] , U[3] , V[3] ] == {{I*gc1195, 0}, {I*gc1195, 0}, {0, 0}},

C[ -U[4] , U[4] , V[2] , V[3] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[4] , U[4] , V[3] ] == {{I*gc1197, 0}, {I*gc1197, 0}, {0, 0}},

C[ -U[3] , U[3] , V[2] , V[3] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[3] , U[3] , V[3] ] == {{I*gc1199, 0}, {I*gc1199, 0}, {0, 0}},

C[ S[6] , -U[2] , U[4] , V[3] ] == {{I*gc1200, 0}, {I*gc1200, 0}, {0, 0}},

C[ -S[6] , -U[2] , U[3] , V[3] ] == {{I*gc1201, 0}, {I*gc1201, 0}, {0, 0}},

C[ -U[4] , U[4] , V[3] ] == {{I*gc1202, 0}, {0, 0}},

C[ -U[3] , U[3] , V[3] ] == {{I*gc1203, 0}, {0, 0}},

C[ -S[5] , V[5] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1204, 0}, {0, 0}, {(-I)*gc1204, 0}, {I*gc1204, 0}, {I*gc1204, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[5] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1205, 0}, {0, 0}, {(-I)*gc1205, 0}, {I*gc1205, 0}, {I*gc1205, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[5] , V[3] , V[3] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {I*g2*gc1206*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {I*g2*gc1206*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {(-2*I)*g2*gc1206*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {(-6*I)*cW*cwbar*gc1206, 0}, {(6*I)*cW*cwbar*gc1206, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[6] , V[3] , V[3] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {I*g2*gc1207*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {I*g2*gc1207*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {(-2*I)*g2*gc1207*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {(-6*I)*cW*cwbar*gc1207, 0}, {(6*I)*cW*cwbar*gc1207, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[5] , V[3] , V[4] ] == {{0, 0}, {(-I)*gc1208, 0}, {0, 0}, {(-I)*gc1208, 0}, {I*gc1208, 0}, {I*gc1208, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[5] , V[3] , V[4] ] == {{0, 0}, {I*gc1209*xiBG, 0}, {0, 0}, {I*gc1209*xiBG, 0}, {(-I)*gc1209*xiBG, 0}, {(-I)*gc1209*xiBG, 0}, {I*gc1209, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[5] , V[3] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {I*g2*gc1210*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {I*g2*gc1210*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {(-2*I)*g2*gc1210*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {(-6*I)*cW*cwbar*gc1210, 0}, {(6*I)*cW*cwbar*gc1210, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[6] , V[3] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {I*g2*gc1211*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*(1 + xiBG), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {I*g2*gc1211*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc1211*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {(-6*I)*cW*cwbar*gc1211*xiBG, 0}, {(6*I)*cW*cwbar*gc1211*xiBG, 0}, {0, 0}, {0, 0}},

C[ S[5] , -V[5] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1212, 0}, {0, 0}, {(-I)*gc1212, 0}, {I*gc1212, 0}, {I*gc1212, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , -V[5] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1213, 0}, {0, 0}, {(-I)*gc1213, 0}, {I*gc1213, 0}, {I*gc1213, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -V[5] , V[6] , V[3] , V[3] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {I*g2*gc1214*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {I*g2*gc1214*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {(-2*I)*g2*gc1214*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {(-6*I)*cW*cwbar*gc1214, 0}, {(6*I)*cW*cwbar*gc1214, 0}, {0, 0}, {0, 0}},

C[ S[5] , -V[5] , V[3] , V[4] ] == {{0, 0}, {(-I)*gc1215, 0}, {0, 0}, {(-I)*gc1215, 0}, {I*gc1215, 0}, {I*gc1215, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , -V[5] , V[3] , V[4] ] == {{0, 0}, {I*gc1216*xiBG, 0}, {0, 0}, {I*gc1216*xiBG, 0}, {(-I)*gc1216*xiBG, 0}, {(-I)*gc1216*xiBG, 0}, {I*gc1216, 0}, {0, 0}, {0, 0}},

C[ -V[5] , V[6] , V[3] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {I*g2*gc1217*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*(1 + xiBG), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {I*g2*gc1217*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc1217*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {(-6*I)*cW*cwbar*gc1217*xiBG, 0}, {(6*I)*cW*cwbar*gc1217*xiBG, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[6] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1218*xiBG, 0}, {0, 0}, {(-I)*gc1218*xiBG, 0}, {I*gc1218*xiBG, 0}, {I*gc1218*xiBG, 0}, {I*gc1218, 0}, {0, 0}, {I*gc1218, 0}},

C[ -U[1] , U[4] , V[6] , V[3] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 + 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[2] , U[4] , V[6] , V[3] ] == {{(-I)*cwbar^2*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -S[5] , V[6] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1221, 0}, {0, 0}, {(-I)*gc1221, 0}, {I*gc1221, 0}, {I*gc1221, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[6] , -V[6] , V[3] , V[3] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {I*g2*gc1222*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*(-1 + xiBG), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {I*g2*gc1222*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*(-1 + xiBG), 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc1222*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {(-6*I)*cW*cwbar*gc1222*xiBG, 0}, {(6*I)*cW*cwbar*gc1222*xiBG, 0}, {0, 0}, {0, 0}},

C[ -S[5] , V[6] , V[3] , V[4] ] == {{0, 0}, {(-I)*gc1223, 0}, {0, 0}, {(-I)*gc1223, 0}, {I*gc1223, 0}, {I*gc1223, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[6] , V[3] , V[4] ] == {{0, 0}, {(-I)*gc1224, 0}, {0, 0}, {(-I)*gc1224, 0}, {I*gc1224, 0}, {I*gc1224, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[6] , -V[6] , V[3] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {I*g2*gc1225*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {I*g2*gc1225*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {(-2*I)*g2*gc1225*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {(-6*I)*cW*cwbar*gc1225, 0}, {(6*I)*cW*cwbar*gc1225, 0}, {0, 0}, {0, 0}},

C[ S[6] , -V[6] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1226*xiBG, 0}, {0, 0}, {(-I)*gc1226*xiBG, 0}, {I*gc1226*xiBG, 0}, {I*gc1226*xiBG, 0}, {I*gc1226, 0}, {0, 0}, {I*gc1226, 0}},

C[ -U[1] , U[3] , -V[6] , V[3] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 + 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[2] , U[3] , -V[6] , V[3] ] == {{(-I)*cwbar^2*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ S[5] , -V[6] , V[3] , V[3] ] == {{0, 0}, {(-I)*gc1229, 0}, {0, 0}, {(-I)*gc1229, 0}, {I*gc1229, 0}, {I*gc1229, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[5] , -V[6] , V[3] , V[4] ] == {{0, 0}, {(-I)*gc1230, 0}, {0, 0}, {(-I)*gc1230, 0}, {I*gc1230, 0}, {I*gc1230, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , -V[6] , V[3] , V[4] ] == {{0, 0}, {(-I)*gc1231, 0}, {0, 0}, {(-I)*gc1231, 0}, {I*gc1231, 0}, {I*gc1231, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[1] , V[4] ] == {{gc1232*(-(swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2))) - cwbar*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2))), 0}, {gc1232*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[3] , S[2] , V[4] ] == {{gc1233*(-(swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2))) - cwbar*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2))), 0}, {gc1233*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[3] , S[3] , S[3] , V[4] ] == {{gc1234, 0}, {gc1234, 0}, {gc1234, 0}, {0, 0}},

C[ S[3] , S[3] , S[4] , V[4] ] == {{gc1235, 0}, {gc1235, 0}, {gc1235, 0}, {0, 0}},

C[ S[3] , S[4] , S[4] , V[4] ] == {{gc1236, 0}, {gc1236, 0}, {gc1236, 0}, {0, 0}},

C[ S[3] , S[5] , -S[5] , V[4] ] == {{gc1237, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , -S[5] , S[6] , V[4] ] == {{gc1238, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[5] , -S[6] , V[4] ] == {{gc1239, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[6] , -S[6] , V[4] ] == {{gc1240, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[3] , S[1] , S[1] , V[4] ] == {{-3*gc1241, 0}, {gc1241, 0}, {gc1241, 0}, {0, 0}},

C[ S[3] , S[1] , S[2] , V[4] ] == {{-3*gc1242, 0}, {gc1242, 0}, {gc1242, 0}, {0, 0}},

C[ S[3] , S[2] , S[2] , V[4] ] == {{-3*gc1243, 0}, {gc1243, 0}, {gc1243, 0}, {0, 0}},

C[ S[4] , S[1] , V[4] ] == {{gc1244*(-(swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2))) - cwbar*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2))), 0}, {gc1244*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[4] , S[2] , V[4] ] == {{gc1245*(-(swbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 + cHbox*vev^2 + cHD*vev^2))) - cwbar*(cHWB*g1*vev^2 + 2*g2*(1 + cHbox*vev^2 + cHD*vev^2 + cHW*vev^2))), 0}, {gc1245*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHbox*vev^2) + 2*cwbar*g2*(1 + cHbox*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ S[4] , S[4] , S[4] , V[4] ] == {{gc1246, 0}, {gc1246, 0}, {gc1246, 0}, {0, 0}},

C[ S[4] , S[5] , -S[5] , V[4] ] == {{gc1247, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , -S[5] , S[6] , V[4] ] == {{gc1248, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[5] , -S[6] , V[4] ] == {{gc1249, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[6] , -S[6] , V[4] ] == {{gc1250, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[4] , S[1] , S[1] , V[4] ] == {{-3*gc1251, 0}, {gc1251, 0}, {gc1251, 0}, {0, 0}},

C[ S[4] , S[1] , S[2] , V[4] ] == {{-3*gc1252, 0}, {gc1252, 0}, {gc1252, 0}, {0, 0}},

C[ S[4] , S[2] , S[2] , V[4] ] == {{-3*gc1253, 0}, {gc1253, 0}, {gc1253, 0}, {0, 0}},

C[ S[5] , -S[5] , V[4] ] == {{(-I)*gc1254, 0}, {I*gc1254, 0}, {0, 0}},

C[ S[5] , -S[6] , V[4] ] == {{(-I)*gc1255, 0}, {I*gc1255, 0}, {0, 0}},

C[ S[5] , -S[5] , S[1] , V[4] ] == {{(-I)*gc1256, 0}, {I*gc1256, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , S[1] , V[4] ] == {{(-I)*gc1257, 0}, {I*gc1257, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[5] , S[2] , V[4] ] == {{(-I)*gc1258, 0}, {I*gc1258, 0}, {0, 0}, {0, 0}},

C[ S[5] , -S[6] , S[2] , V[4] ] == {{(-I)*gc1259, 0}, {I*gc1259, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[6] , V[4] ] == {{(-I)*gc1260, 0}, {I*gc1260, 0}, {0, 0}},

C[ -S[5] , S[6] , S[1] , V[4] ] == {{(-I)*gc1261, 0}, {I*gc1261, 0}, {0, 0}, {0, 0}},

C[ -S[5] , S[6] , S[2] , V[4] ] == {{(-I)*gc1262, 0}, {I*gc1262, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , V[4] ] == {{(-I)*gc1263, 0}, {I*gc1263, 0}, {0, 0}},

C[ S[6] , -S[6] , S[1] , V[4] ] == {{(-I)*gc1264, 0}, {I*gc1264, 0}, {0, 0}, {0, 0}},

C[ S[6] , -S[6] , S[2] , V[4] ] == {{(-I)*gc1265, 0}, {I*gc1265, 0}, {0, 0}, {0, 0}},

C[ S[6] , -U[1] , U[4] , V[4] ] == {{(-I)*gc1266, 0}, {(-I)*gc1266, 0}, {I*gc1266, 0}},

C[ -S[6] , -U[1] , U[3] , V[4] ] == {{(-I)*gc1267, 0}, {(-I)*gc1267, 0}, {I*gc1267, 0}},

C[ -U[4] , U[4] , V[1] , V[4] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[4] , U[4] , V[2] , V[4] ] == {{(-I)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[4] , U[4] , V[4] ] == {{(-I)*gc1270, 0}, {(-I)*gc1270, 0}, {I*gc1270, 0}},

C[ -U[4] , U[4] , V[4] ] == {{(-I)*gc1271, 0}, {I*gc1271, 0}},

C[ -U[3] , U[3] , V[1] , V[4] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[3] , U[3] , V[2] , V[4] ] == {{(-I)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ S[2] , -U[3] , U[3] , V[4] ] == {{(-I)*gc1274, 0}, {(-I)*gc1274, 0}, {I*gc1274, 0}},

C[ -U[3] , U[3] , V[4] ] == {{(-I)*gc1275, 0}, {I*gc1275, 0}},

C[ S[6] , -U[2] , U[4] , V[4] ] == {{(-I)*gc1276, 0}, {(-I)*gc1276, 0}, {I*gc1276, 0}},

C[ -S[6] , -U[2] , U[3] , V[4] ] == {{(-I)*gc1277, 0}, {(-I)*gc1277, 0}, {I*gc1277, 0}},

C[ -U[3] , U[1] , V[5] , V[4] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[3] , U[2] , V[5] , V[4] ] == {{(-I)*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ -S[5] , V[5] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1280, 0}, {0, 0}, {(-I)*gc1280, 0}, {I*gc1280, 0}, {I*gc1280, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[5] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1281, 0}, {0, 0}, {(-I)*gc1281, 0}, {I*gc1281, 0}, {I*gc1281, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[5] , V[4] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {I*g2*gc1282*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*(-1 + xiBG), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {I*g2*gc1282*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*(-1 + xiBG), 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {(-2*I)*g2*gc1282*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2)*xiBG, 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {(-6*I)*cW*cwbar*gc1282*xiBG, 0}, {(6*I)*cW*cwbar*gc1282*xiBG, 0}, {0, 0}, {0, 0}},

C[ V[5] , -V[6] , V[4] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {I*g2*gc1283*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {I*g2*gc1283*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {(-2*I)*g2*gc1283*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {(-6*I)*cW*cwbar*gc1283, 0}, {(6*I)*cW*cwbar*gc1283, 0}, {0, 0}, {0, 0}},

C[ -U[4] , U[1] , -V[5] , V[4] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[4] , U[2] , -V[5] , V[4] ] == {{(-I)*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ S[5] , -V[5] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1286, 0}, {0, 0}, {(-I)*gc1286, 0}, {I*gc1286, 0}, {I*gc1286, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , -V[5] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1287, 0}, {0, 0}, {(-I)*gc1287, 0}, {I*gc1287, 0}, {I*gc1287, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -V[5] , V[6] , V[4] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {I*g2*gc1288*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {I*g2*gc1288*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {(-2*I)*g2*gc1288*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {(-6*I)*cW*cwbar*gc1288, 0}, {(6*I)*cW*cwbar*gc1288, 0}, {0, 0}, {0, 0}},

C[ -U[1] , U[4] , V[6] , V[4] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 + 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[3] , U[1] , V[6] , V[4] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[3] , U[2] , V[6] , V[4] ] == {{(-I)*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ -U[2] , U[4] , V[6] , V[4] ] == {{(-I)*cwbar^2*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ -S[5] , V[6] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1293, 0}, {0, 0}, {(-I)*gc1293, 0}, {I*gc1293, 0}, {I*gc1293, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -S[6] , V[6] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1294, 0}, {0, 0}, {(-I)*gc1294, 0}, {I*gc1294, 0}, {I*gc1294, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ V[6] , -V[6] , V[4] , V[4] ] == {{0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {0, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {I*g2*gc1295*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {I*g2*gc1295*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {(-2*I)*g2*gc1295*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}, {0, 0}, {0, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {(-6*I)*cW*cwbar*gc1295, 0}, {(6*I)*cW*cwbar*gc1295, 0}, {0, 0}, {0, 0}},

C[ -U[1] , U[3] , -V[6] , V[4] ] == {{(-I/2)*g2^2*(cHWB*cwbar^2*vev^2 + cHWB*swbar^2*vev^2 + 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[4] , U[1] , -V[6] , V[4] ] == {{(I/2)*g2^2*(cHWB*cwbar^2*vev^2 - cHWB*swbar^2*vev^2 - 2*cwbar*(swbar + 2*cHW*swbar*vev^2)), 0}},

C[ -U[4] , U[2] , -V[6] , V[4] ] == {{(-I)*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ -U[2] , U[3] , -V[6] , V[4] ] == {{(-I)*cwbar^2*g2^2*(1 + 2*cHW*vev^2), 0}},

C[ S[5] , -V[6] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1300, 0}, {0, 0}, {(-I)*gc1300, 0}, {I*gc1300, 0}, {I*gc1300, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ S[6] , -V[6] , V[4] , V[4] ] == {{0, 0}, {(-I)*gc1301, 0}, {0, 0}, {(-I)*gc1301, 0}, {I*gc1301, 0}, {I*gc1301, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -U[4] , U[4] , V[3] , V[4] ] == {{I*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ -U[3] , U[3] , V[3] , V[4] ] == {{I*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ -U[4] , U[4] , V[4] , V[4] ] == {{(2*I)*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ -U[3] , U[3] , V[4] , V[4] ] == {{(2*I)*cwbar*g2^2*(cwbar + 2*cHW*cwbar*vev^2 + cHWB*swbar*vev^2), 0}},

C[ -F[1] , F[1] , V[1] ] == {{I*gc1306, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[2] , F[2] , V[1] ] == {{I*gc1307, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , V[1] ] == {{I*gc1308, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[4] , F[4] , V[1] ] == {{I*gc1309, 0}, {0, 0}, {((2*I)*g1*gc1309*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[5] , F[5] , V[1] ] == {{I*gc1310, 0}, {0, 0}, {((2*I)*g1*gc1310*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , V[1] ] == {{I*gc1311, 0}, {0, 0}, {((2*I)*gc1311*((cHWB*g1 - 2*cHe3x3*g2)*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 - cHe3x3*vev^2)))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1311*vev*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1311*(ceB3x3*cwbar - ceW3x3*swbar)*vev)/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-2*I)*Sqrt[2]*gc1311*vev*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-2*I)*Sqrt[2]*gc1311*(ceB3x3*cwbar - ceW3x3*swbar)*vev)/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[1] , F[1] , V[2] ] == {{I*gc1312, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[2] , F[2] , V[2] ] == {{I*gc1313, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , V[2] ] == {{I*gc1314, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[4] , F[4] , V[2] ] == {{I*gc1315, 0}, {0, 0}, {((2*I)*g1*gc1315*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[5] , F[5] , V[2] ] == {{I*gc1316, 0}, {0, 0}, {((2*I)*g1*gc1316*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , V[2] ] == {{I*gc1317, 0}, {0, 0}, {((2*I)*gc1317*((cHWB*g1 - 2*cHe3x3*g2)*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 - cHe3x3*vev^2)))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1317*vev*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1317*(ceB3x3*cwbar - ceW3x3*swbar)*vev)/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-2*I)*Sqrt[2]*gc1317*vev*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]))/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-2*I)*Sqrt[2]*gc1317*(ceB3x3*cwbar - ceW3x3*swbar)*vev)/(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 + cwbar*g1*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) - 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[8, {e2x2}] , V[1] ] == {{I*gc1318*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1318*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[1] ] == {{I*gc1319*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*gc1319*((cHWB*g1 + 3*cHu3x3*g2)*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + 3*cHu3x3*vev^2))*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1319*vev*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1319*(cuB3x3*cwbar + cuW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1319*vev*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1319*(cuB3x3*cwbar + cuW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[7, {e2x2}] , V[1] ] == {{I*gc1320*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1320*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[1] ] == {{I*gc1321*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((2*I)*gc1321*((-(cHWB*g1) + 6*cHd3x3*g2)*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 - 3*cHd3x3*vev^2))*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1321*vev*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1321*(cdB3x3*cwbar - cdW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1321*vev*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1321*(cdB3x3*cwbar - cdW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[10, {e2x2}] , V[1] ] == {{I*gc1322*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((2*I)*g1*gc1322*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[11, {e2x2}] , V[1] ] == {{I*gc1323*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((2*I)*g1*gc1323*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[8, {e2x2}] , V[2] ] == {{I*gc1324*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1324*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[2] ] == {{I*gc1325*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*gc1325*((cHWB*g1 + 3*cHu3x3*g2)*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + 3*cHu3x3*vev^2))*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1325*vev*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1325*(cuB3x3*cwbar + cuW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1325*vev*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1325*(cuB3x3*cwbar + cuW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*g2*swbar*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[7, {e2x2}] , V[2] ] == {{I*gc1326*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1326*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[2] ] == {{I*gc1327*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((2*I)*gc1327*((-(cHWB*g1) + 6*cHd3x3*g2)*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 - 3*cHd3x3*vev^2))*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1327*vev*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1327*(cdB3x3*cwbar - cdW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1327*vev*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1327*(cdB3x3*cwbar - cdW3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[10, {e2x2}] , V[2] ] == {{I*gc1328*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((2*I)*g1*gc1328*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[11, {e2x2}] , V[2] ] == {{I*gc1329*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((2*I)*g1*gc1329*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[8, {e2x2}] , V[7, {e3x2}] ] == {{I*gc1330*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1330*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[7, {e3x2}] ] == {{I*gc1331*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1331*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(I*gc1331*vev*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {(I*cuG3x3*gc1331*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*gc1331*vev*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*cuG3x3*gc1331*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[7, {e2x2}] , V[7, {e3x2}] ] == {{I*gc1332*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1332*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[7, {e3x2}] ] == {{I*gc1333*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1333*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(I*gc1333*vev*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {(I*cdG3x3*gc1333*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*gc1333*vev*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*cdG3x3*gc1333*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[10, {e2x2}] , V[7, {e3x2}] ] == {{I*gc1334*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1334*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[11, {e2x2}] , V[7, {e3x2}] ] == {{I*gc1335*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1335*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[8, {e2x2}] , V[8, {e3x2}] ] == {{I*gc1336*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1336*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[8, {e3x2}] ] == {{I*gc1337*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1337*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(I*gc1337*vev*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {(I*cuG3x3*gc1337*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*gc1337*vev*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*cuG3x3*gc1337*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[7, {e2x2}] , V[8, {e3x2}] ] == {{I*gc1338*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1338*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[8, {e3x2}] ] == {{I*gc1339*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1339*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(I*gc1339*vev*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {(I*cdG3x3*gc1339*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*gc1339*vev*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}, {((-I)*cdG3x3*gc1339*vev*SUNT[e3x2, e1x2, e2x2])/(Sqrt[2]*(g3 + cHG*g3*vev^2)), 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[10, {e2x2}] , V[8, {e3x2}] ] == {{I*gc1340*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1340*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[11, {e2x2}] , V[8, {e3x2}] ] == {{I*gc1341*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1341*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[12, {e2x2}] , V[5] ] == {{I*gc1342*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[10, {e2x2}] , V[5] ] == {{I*gc1343*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[11, {e2x2}] , V[5] ] == {{I*gc1344*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[5] ] == {{I*gc1345*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I/2)*cHud3x3*gc1345*vev^2*IndexDelta[e1x2, e2x2])/(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2), 0}, {0, 0}, {(I*Sqrt[2]*gc1345*vev*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}, {(I*Sqrt[2]*cdW3x3*gc1345*vev*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}, {((-I)*Sqrt[2]*gc1345*vev*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}, {((-I)*Sqrt[2]*cdW3x3*gc1345*vev*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[10, {e2x2}] , V[5] ] == {{I*gc1346*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[11, {e2x2}] , V[5] ] == {{I*gc1347*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[12, {e2x2}] , V[5] ] == {{I*gc1348*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[10, {e2x2}] , V[5] ] == {{I*gc1349*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[11, {e2x2}] , V[5] ] == {{I*gc1350*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[12, {e2x2}] , V[6] ] == {{I*gc1351*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[10, {e2x2}] , V[6] ] == {{I*gc1352*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[11, {e2x2}] , V[6] ] == {{I*gc1353*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[6] ] == {{I*gc1354*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I/2)*cHud3x3*gc1354*vev^2*IndexDelta[e1x2, e2x2])/(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2), 0}, {0, 0}, {(I*Sqrt[2]*gc1354*vev*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}, {(I*Sqrt[2]*cdW3x3*gc1354*vev*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}, {((-I)*Sqrt[2]*gc1354*vev*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}, {((-I)*Sqrt[2]*cdW3x3*gc1354*vev*IndexDelta[e1x2, e2x2])/(g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2)), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[10, {e2x2}] , V[6] ] == {{I*gc1355*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[11, {e2x2}] , V[6] ] == {{I*gc1356*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[12, {e2x2}] , V[6] ] == {{I*gc1357*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[10, {e2x2}] , V[6] ] == {{I*gc1358*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[11, {e2x2}] , V[6] ] == {{I*gc1359*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[8, {e2x2}] , -V[5] ] == {{I*gc1360*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -V[5] ] == {{I*gc1361*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I/2)*gc1361*vev^2*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2])/(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3]), 0}, {0, 0}, {(I*Sqrt[2]*gc1361*vev*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}, {(I*Sqrt[2]*cuW3x3*gc1361*vev*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}, {((-I)*Sqrt[2]*gc1361*vev*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}, {((-I)*Sqrt[2]*cuW3x3*gc1361*vev*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[7, {e2x2}] , -V[5] ] == {{I*gc1362*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[8, {e2x2}] , -V[5] ] == {{I*gc1363*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[9, {e2x2}] , -V[5] ] == {{I*gc1364*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[7, {e2x2}] , -V[5] ] == {{I*gc1365*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[8, {e2x2}] , -V[5] ] == {{I*gc1366*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[9, {e2x2}] , -V[5] ] == {{I*gc1367*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[7, {e2x2}] , -V[5] ] == {{I*gc1368*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[8, {e2x2}] , -V[6] ] == {{I*gc1369*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -V[6] ] == {{I*gc1370*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-I/2)*gc1370*vev^2*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2])/(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3]), 0}, {0, 0}, {(I*Sqrt[2]*gc1370*vev*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}, {(I*Sqrt[2]*cuW3x3*gc1370*vev*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}, {((-I)*Sqrt[2]*gc1370*vev*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}, {((-I)*Sqrt[2]*cuW3x3*gc1370*vev*IndexDelta[e1x2, e2x2])/(g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3])), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[7, {e2x2}] , -V[6] ] == {{I*gc1371*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[8, {e2x2}] , -V[6] ] == {{I*gc1372*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[9, {e2x2}] , -V[6] ] == {{I*gc1373*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[7, {e2x2}] , -V[6] ] == {{I*gc1374*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[8, {e2x2}] , -V[6] ] == {{I*gc1375*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[9, {e2x2}] , -V[6] ] == {{I*gc1376*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[7, {e2x2}] , -V[6] ] == {{I*gc1377*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[1] , F[4] , V[5] ] == {{I*gc1378, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[2] , F[5] , V[5] ] == {{I*gc1379, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , V[5] ] == {{I*gc1380, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(I*Sqrt[2]*ceW3x3*gc1380*vev)/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}, {0, 0}, {0, 0}, {((-I)*Sqrt[2]*ceW3x3*gc1380*vev)/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}},

C[ -F[1] , F[4] , V[6] ] == {{I*gc1381, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[2] , F[5] , V[6] ] == {{I*gc1382, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , V[6] ] == {{I*gc1383, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(I*Sqrt[2]*ceW3x3*gc1383*vev)/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}, {0, 0}, {0, 0}, {((-I)*Sqrt[2]*ceW3x3*gc1383*vev)/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}},

C[ -F[4] , F[1] , -V[5] ] == {{I*gc1384, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[5] , F[2] , -V[5] ] == {{I*gc1385, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -V[5] ] == {{I*gc1386, 0}, {0, 0}, {0, 0}, {0, 0}, {(I*Sqrt[2]*gc1386*vev*Conjugate[ceW3x3])/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}, {0, 0}, {0, 0}, {((-I)*Sqrt[2]*gc1386*vev*Conjugate[ceW3x3])/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[4] , F[1] , -V[6] ] == {{I*gc1387, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[5] , F[2] , -V[6] ] == {{I*gc1388, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -V[6] ] == {{I*gc1389, 0}, {0, 0}, {0, 0}, {0, 0}, {(I*Sqrt[2]*gc1389*vev*Conjugate[ceW3x3])/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}, {0, 0}, {0, 0}, {((-I)*Sqrt[2]*gc1389*vev*Conjugate[ceW3x3])/(g2 + cHl33x3*g2*vev^2 + cHW*g2*vev^2), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[8, {e2x2}] , V[3] ] == {{I*gc1390*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1390*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[3] ] == {{I*gc1391*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*gc1391*(cHWB*cwbar*g1*vev^2 + 3*cHu3x3*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + 3*cHu3x3*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1391*vev*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1391*(cuW3x3*cwbar - cuB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1391*vev*(-(swbar*Conjugate[cuB3x3]) + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1391*(cuW3x3*cwbar - cuB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[7, {e2x2}] , V[3] ] == {{I*gc1392*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1392*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[8, {e1x2}] , F[8, {e2x2}] , V[4] ] == {{I*gc1393*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1393*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[4] ] == {{I*gc1394*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*gc1394*(cHWB*cwbar*g1*vev^2 + 3*cHu3x3*cwbar*g2*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + 3*cHu3x3*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1394*vev*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1394*(cuW3x3*cwbar - cuB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1394*vev*(-(swbar*Conjugate[cuB3x3]) + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1394*(cuW3x3*cwbar - cuB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2)), 0}, {0, 0}},

C[ -F[7, {e1x2}] , F[7, {e2x2}] , V[4] ] == {{I*gc1395*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((4*I)*g1*gc1395*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[3] ] == {{I*gc1396*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-2*I)*gc1396*(cHWB*cwbar*g1*vev^2 - 6*cHd3x3*cwbar*g2*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - 3*cHd3x3*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1396*vev*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1396*(cdW3x3*cwbar + cdB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1396*vev*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1396*(cdW3x3*cwbar + cdB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[10, {e2x2}] , V[3] ] == {{I*gc1397*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-2*I)*g1*gc1397*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[11, {e2x2}] , V[3] ] == {{I*gc1398*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-2*I)*g1*gc1398*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[4] ] == {{I*gc1399*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-2*I)*gc1399*(cHWB*cwbar*g1*vev^2 - 6*cHd3x3*cwbar*g2*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - 3*cHd3x3*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1399*vev*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((6*I)*Sqrt[2]*gc1399*(cdW3x3*cwbar + cdB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1399*vev*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((-6*I)*Sqrt[2]*gc1399*(cdW3x3*cwbar + cdB3x3*swbar)*vev*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[10, {e1x2}] , F[10, {e2x2}] , V[4] ] == {{I*gc1400*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-2*I)*g1*gc1400*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[11, {e1x2}] , F[11, {e2x2}] , V[4] ] == {{I*gc1401*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {((-2*I)*g1*gc1401*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2))*IndexDelta[e1x2, e2x2])/(cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[1] , F[1] , V[3] ] == {{I*gc1402, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[2] , F[2] , V[3] ] == {{I*gc1403, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , V[3] ] == {{I*gc1404, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[1] , F[1] , V[4] ] == {{I*gc1405, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[2] , F[2] , V[4] ] == {{I*gc1406, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , V[4] ] == {{I*gc1407, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[4] , F[4] , V[3] ] == {{I*gc1408, 0}, {0, 0}, {((2*I)*g1*gc1408*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[5] , F[5] , V[3] ] == {{I*gc1409, 0}, {0, 0}, {((2*I)*g1*gc1409*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , V[3] ] == {{I*gc1410, 0}, {0, 0}, {((2*I)*gc1410*(cHWB*cwbar*g1*vev^2 - 2*cHe3x3*cwbar*g2*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHe3x3*vev^2)))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) - 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1410*vev*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]))/(-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 + g1*swbar*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) + 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1410*(ceW3x3*cwbar + ceB3x3*swbar)*vev)/(-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 + g1*swbar*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) + 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1410*vev*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) - 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1410*(ceW3x3*cwbar + ceB3x3*swbar)*vev)/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) - 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[4] , F[4] , V[4] ] == {{I*gc1411, 0}, {0, 0}, {((2*I)*g1*gc1411*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[5] , F[5] , V[4] ] == {{I*gc1412, 0}, {0, 0}, {((2*I)*g1*gc1412*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHB*vev^2)))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2)), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , V[4] ] == {{I*gc1413, 0}, {0, 0}, {((2*I)*gc1413*(cHWB*cwbar*g1*vev^2 - 2*cHe3x3*cwbar*g2*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHe3x3*vev^2)))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) - 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1413*vev*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]))/(-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 + g1*swbar*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) + 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1413*(ceW3x3*cwbar + ceB3x3*swbar)*vev)/(-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 + g1*swbar*(-2 - 2*cHB*vev^2 + 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2) + 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1413*vev*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]))/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) - 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}, {((2*I)*Sqrt[2]*gc1413*(ceW3x3*cwbar + ceB3x3*swbar)*vev)/(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) - 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2)), 0}, {0, 0}},

C[ -F[3] , F[3] , S[1] , V[1] ] == {{I*gc1414, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[2] , V[1] ] == {{I*gc1415, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[1] , V[2] ] == {{I*gc1416, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[2] , V[2] ] == {{I*gc1417, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[3] , S[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(cHl13x3 - cHl33x3)*gc1418, 0}, {0, 0}, {0, 0}, {0, 0}, {(-cHl13x3 + cHl33x3)*gc1418, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[3] , S[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(cHl13x3 - cHl33x3)*gc1419, 0}, {0, 0}, {0, 0}, {0, 0}, {(-cHl13x3 + cHl33x3)*gc1419, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-cHl13x3 + cHl33x3)*vev, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[4] , S[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(cHl13x3 - cHl33x3)*gc1421, 0}, {0, 0}, {0, 0}, {0, 0}, {(-cHl13x3 + cHl33x3)*gc1421, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[4] , S[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(cHl13x3 - cHl33x3)*gc1422, 0}, {0, 0}, {0, 0}, {0, 0}, {(-cHl13x3 + cHl33x3)*gc1422, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[4] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-cHl13x3 + cHl33x3)*vev, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[5] , -S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1424, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1424, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[5] , -S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1425, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1425, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , -S[5] , S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1426, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1426, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[6] , -S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1427, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1427, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , -S[5] , V[5] ] == {{I*gc1428, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , -S[6] , V[5] ] == {{I*gc1429, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[5] , -V[5] ] == {{I*gc1430, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[6] , -V[5] ] == {{I*gc1431, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , -S[5] , V[6] ] == {{I*gc1432, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , -S[6] , V[6] ] == {{I*gc1433, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[5] , -V[6] ] == {{I*gc1434, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[6] , -V[6] ] == {{I*gc1435, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[1] , V[3] ] == {{I*gc1436, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[2] , V[3] ] == {{I*gc1437, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[1] , V[4] ] == {{I*gc1438, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[3] , S[2] , V[4] ] == {{I*gc1439, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[1] , V[1] ] == {{I*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1440*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc1440*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {I*gc1440*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1440*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {(-I)*gc1440*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1440*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[2] , V[1] ] == {{I*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1441*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc1441*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {I*gc1441*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1441*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {(-I)*gc1441*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1441*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[1] , V[2] ] == {{I*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1442*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc1442*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {I*gc1442*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1442*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {(-I)*gc1442*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1442*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[2] , V[2] ] == {{I*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1443*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {(2*I)*Sqrt[2]*cHe3x3*gc1443*(cwbar*g1 - g2*swbar)*vev, 0}, {0, 0}, {I*gc1443*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1443*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {(-I)*gc1443*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1443*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , -S[5] , V[5] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , -S[6] , V[5] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[5] , -V[5] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*ceW3x3, 0}, {0, 0}},

C[ -F[6] , F[6] , S[6] , -V[5] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*ceW3x3, 0}, {0, 0}},

C[ -F[6] , F[6] , -S[5] , V[6] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , -S[6] , V[6] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[6] , S[5] , -V[6] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*ceW3x3, 0}, {0, 0}},

C[ -F[6] , F[6] , S[6] , -V[6] ] == {{(-I)*cHl13x3*g2*vev, 0}, {0, 0}, {(-2*I)*cHe3x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*ceW3x3, 0}, {0, 0}},

C[ -F[6] , F[6] , S[1] , V[3] ] == {{(-I)*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1452*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc1452*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-I)*gc1452*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1452*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}, {I*gc1452*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1452*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[2] , V[3] ] == {{(-I)*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1453*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc1453*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-I)*gc1453*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1453*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}, {I*gc1453*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1453*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[1] , V[4] ] == {{(-I)*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1454*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc1454*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-I)*gc1454*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1454*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}, {I*gc1454*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1454*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[2] , V[4] ] == {{(-I)*Sqrt[2]*(cHl13x3 + cHl33x3)*gc1455*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHe3x3*gc1455*(cwbar*g2 + g1*swbar)*vev, 0}, {0, 0}, {(-I)*gc1455*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {(-I)*gc1455*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}, {I*gc1455*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {I*gc1455*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , V[1] ] == {{(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1456*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc1456*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1456*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1456*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1456*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1456*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] , V[1] ] == {{(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1457*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc1457*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1457*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1457*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1457*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1457*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , V[2] ] == {{(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1458*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc1458*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1458*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1458*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1458*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1458*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] , V[2] ] == {{(-I)*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1459*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHu3x3*gc1459*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1459*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1459*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1459*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1459*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , -S[5] , V[5] ] == {{I*cHq13x3*g2*gc1460*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1460*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1460*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1460*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , -S[6] , V[5] ] == {{I*cHq13x3*g2*gc1461*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1461*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1461*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1461*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[5] , -V[5] ] == {{I*cHq13x3*g2*gc1462*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1462*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1462*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*gc1462*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[6] , -V[5] ] == {{I*cHq13x3*g2*gc1463*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1463*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1463*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*gc1463*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , -S[5] , V[6] ] == {{I*cHq13x3*g2*gc1464*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1464*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1464*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1464*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , -S[6] , V[6] ] == {{I*cHq13x3*g2*gc1465*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1465*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1465*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1465*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[5] , -V[6] ] == {{I*cHq13x3*g2*gc1466*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1466*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1466*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*gc1466*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[6] , -V[6] ] == {{I*cHq13x3*g2*gc1467*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*cHu3x3*g2*gc1467*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1467*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*gc1467*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , V[3] ] == {{I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1468*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc1468*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1468*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1468*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1468*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1468*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] , V[3] ] == {{I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1469*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc1469*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1469*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1469*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1469*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1469*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , V[4] ] == {{I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1470*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc1470*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1470*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1470*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1470*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1470*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] , V[4] ] == {{I*Sqrt[2]*(cHq13x3 - cHq33x3)*gc1471*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHu3x3*gc1471*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1471*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1471*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1471*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1471*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , V[1] ] == {{I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1472*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc1472*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1472*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1472*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1472*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1472*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] , V[1] ] == {{I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1473*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc1473*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1473*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1473*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1473*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1473*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , V[2] ] == {{I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1474*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc1474*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1474*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1474*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1474*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1474*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] , V[2] ] == {{I*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1475*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(2*I)*Sqrt[2]*cHd3x3*gc1475*(cwbar*g1 - g2*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1475*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1475*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1475*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1475*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , -S[5] , V[5] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , -S[6] , V[5] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[5] , -V[5] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[6] , -V[5] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , -S[5] , V[6] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , -S[6] , V[6] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[5] , -V[6] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[6] , -V[6] ] == {{(-I)*cHq13x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*cHd3x3*g2*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , V[3] ] == {{(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1484*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc1484*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1484*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1484*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1484*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1484*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] , V[3] ] == {{(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1485*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc1485*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1485*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1485*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1485*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1485*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , V[4] ] == {{(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1486*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc1486*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1486*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1486*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1486*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1486*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] , V[4] ] == {{(-I)*Sqrt[2]*(cHq13x3 + cHq33x3)*gc1487*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-2*I)*Sqrt[2]*cHd3x3*gc1487*(cwbar*g2 + g1*swbar)*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1487*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1487*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1487*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1487*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[6] , F[3] , -S[5] , V[1] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[6] , V[1] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[5] , V[2] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[6] , V[2] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(cwbar*Conjugate[ceB3x3] + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[3] , -S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1492, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1492, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[3] , -S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1493, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1493, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[4] , -S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1494, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1494, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[4] , -S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1495, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1495, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[1] , -V[5] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[2] , -V[5] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[1] , -V[6] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[2] , -V[6] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[ceW3x3], 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[5] , V[3] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(swbar*Conjugate[ceB3x3] - cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(swbar*Conjugate[ceB3x3]) + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[6] , V[3] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(swbar*Conjugate[ceB3x3] - cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(swbar*Conjugate[ceB3x3]) + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[5] , V[4] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(swbar*Conjugate[ceB3x3] - cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(swbar*Conjugate[ceB3x3]) + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -S[6] , V[4] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(swbar*Conjugate[ceB3x3] - cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(swbar*Conjugate[ceB3x3]) + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[5] , V[1] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[3] , F[6] , S[6] , V[1] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[3] , F[6] , S[5] , V[2] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[3] , F[6] , S[6] , V[2] ] == {{(-I)*Sqrt[2]*cHl33x3*cwbar*g1*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceB3x3*cwbar + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[3] , F[6] , S[3] , S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1508, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1508, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[3] , S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1509, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1509, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[4] , S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1510, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1510, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[4] , S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1511, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1511, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[3] , F[6] , S[1] , V[5] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*ceW3x3, 0}, {0, 0}},

C[ -F[3] , F[6] , S[2] , V[5] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*ceW3x3, 0}, {0, 0}},

C[ -F[3] , F[6] , S[1] , V[6] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*ceW3x3, 0}, {0, 0}},

C[ -F[3] , F[6] , S[2] , V[6] ] == {{(-I)*Sqrt[2]*cHl33x3*g2*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*ceW3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {I*ceW3x3, 0}, {0, 0}},

C[ -F[3] , F[6] , S[5] , V[3] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(ceW3x3*cwbar) + ceB3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceW3x3*cwbar - ceB3x3*swbar), 0}, {0, 0}},

C[ -F[3] , F[6] , S[6] , V[3] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(ceW3x3*cwbar) + ceB3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceW3x3*cwbar - ceB3x3*swbar), 0}, {0, 0}},

C[ -F[3] , F[6] , S[5] , V[4] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(ceW3x3*cwbar) + ceB3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceW3x3*cwbar - ceB3x3*swbar), 0}, {0, 0}},

C[ -F[3] , F[6] , S[6] , V[4] ] == {{I*Sqrt[2]*cHl33x3*g1*swbar*vev, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(-(ceW3x3*cwbar) + ceB3x3*swbar), 0}, {0, 0}, {0, 0}, {0, 0}, {I*(ceW3x3*cwbar - ceB3x3*swbar), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , V[1] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1520*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1520*swbar*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1520*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1520*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1520*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1520*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , V[1] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1521*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1521*swbar*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1521*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1521*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1521*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1521*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , V[2] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1522*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1522*swbar*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1522*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1522*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1522*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1522*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , V[2] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1523*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1523*swbar*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1523*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1523*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1523*(cwbar*Conjugate[cdB3x3] + swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1523*(cuB3x3*cwbar - cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[3] , -S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1524*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1524*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1524*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1524*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[3] , -S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1525*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1525*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1525*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1525*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[4] , -S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1526*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1526*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1526*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1526*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[4] , -S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1527*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1527*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1527*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1527*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[1] , -V[5] ] == {{(-2*I)*cHq33x3*g2*gc1528*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1528*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1528*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1528*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1528*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1528*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[2] , -V[5] ] == {{(-2*I)*cHq33x3*g2*gc1529*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1529*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1529*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1529*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1529*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1529*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[1] , -V[6] ] == {{(-2*I)*cHq33x3*g2*gc1530*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1530*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1530*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1530*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1530*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1530*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[2] , -V[6] ] == {{(-2*I)*cHq33x3*g2*gc1531*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*g2*gc1531*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1531*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cuW3x3*gc1531*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1531*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cuW3x3*gc1531*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , V[3] ] == {{(2*I)*cHq33x3*g1*gc1532*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cwbar*g2*gc1532*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1532*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1532*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1532*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1532*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , V[3] ] == {{(2*I)*cHq33x3*g1*gc1533*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cwbar*g2*gc1533*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1533*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1533*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1533*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1533*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , V[4] ] == {{(2*I)*cHq33x3*g1*gc1534*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cwbar*g2*gc1534*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1534*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1534*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1534*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1534*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , V[4] ] == {{(2*I)*cHq33x3*g1*gc1535*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cwbar*g2*gc1535*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1535*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1535*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1535*(swbar*Conjugate[cdB3x3] - cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1535*(cuW3x3*cwbar + cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , V[1] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1536*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1536*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1536*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1536*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1536*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1536*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , V[1] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1537*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1537*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1537*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1537*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1537*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1537*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , V[2] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1538*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1538*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1538*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1538*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1538*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1538*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , V[2] ] == {{(-2*I)*cHq33x3*cwbar*g1*gc1539*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1539*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1539*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1539*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1539*(cwbar*Conjugate[cuB3x3] - swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1539*(cdB3x3*cwbar + cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[3] , S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1540*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cHud3x3*gc1540*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1540*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {cHud3x3*gc1540*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[3] , S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1541*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cHud3x3*gc1541*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1541*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {cHud3x3*gc1541*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[4] , S[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1542*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cHud3x3*gc1542*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1542*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {cHud3x3*gc1542*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[4] , S[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-2*cHq33x3*gc1543*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(cHud3x3*gc1543*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {2*cHq33x3*gc1543*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {cHud3x3*gc1543*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[1] , V[5] ] == {{(-2*I)*cHq33x3*g2*gc1544*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1544*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1544*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*gc1544*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1544*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*gc1544*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[2] , V[5] ] == {{(-2*I)*cHq33x3*g2*gc1545*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1545*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1545*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*gc1545*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1545*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*gc1545*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[1] , V[6] ] == {{(-2*I)*cHq33x3*g2*gc1546*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1546*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1546*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*gc1546*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1546*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*gc1546*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[2] , V[6] ] == {{(-2*I)*cHq33x3*g2*gc1547*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*g2*gc1547*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1547*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*cdW3x3*gc1547*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1547*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*cdW3x3*gc1547*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , V[3] ] == {{(2*I)*cHq33x3*g1*gc1548*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*cwbar*g2*gc1548*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1548*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1548*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1548*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1548*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , V[3] ] == {{(2*I)*cHq33x3*g1*gc1549*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*cwbar*g2*gc1549*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1549*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1549*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1549*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1549*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , V[4] ] == {{(2*I)*cHq33x3*g1*gc1550*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*cwbar*g2*gc1550*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1550*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1550*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1550*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1550*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , V[4] ] == {{(2*I)*cHq33x3*g1*gc1551*swbar*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cHud3x3*cwbar*g2*gc1551*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1551*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*Sqrt[2]*gc1551*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1551*(swbar*Conjugate[cuB3x3] + cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*Sqrt[2]*gc1551*(cdW3x3*cwbar - cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[3] , -F[3] , F[3] , F[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1552, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1552, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , -F[9, {e3x2}] , F[9, {e2x2}] , F[9, {e4x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*(cqq13x3x3x3 + cqq33x3x3x3)*gc1553*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*(cqq13x3x3x3 + cqq33x3x3x3)*gc1553*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1553*(3*cqu83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cqu13x3x3x3 - cqu83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1553*((6*cqu13x3x3x3 - cqu83x3x3x3)*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + 3*cqu83x3x3x3*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1553*((6*cqu13x3x3x3 - cqu83x3x3x3)*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + 3*cqu83x3x3x3*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {I*gc1553*(3*cqu83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cqu13x3x3x3 - cqu83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*cuu3x3x3x3*gc1553*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*cuu3x3x3x3*gc1553*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , -F[3] , F[9, {e2x2}] , F[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(clq13x3x3x3 + clq33x3x3x3)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*clu3x3x3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , -F[3] , F[6] , F[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*cll3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cle3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , -F[3] , F[12, {e2x2}] , F[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*(clq13x3x3x3 - clq33x3x3x3)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cld3x3x3x3*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , -F[6] , F[6] , F[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*cll3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*cll3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cle3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cle3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*cle3x3x3x3, 0}, {0, 0}, {I*cle3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*cee3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(2*I)*cee3x3x3x3, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , -F[12, {e3x2}] , F[12, {e2x2}] , F[12, {e4x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*(cqq13x3x3x3 + cqq33x3x3x3)*gc1558*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*(cqq13x3x3x3 + cqq33x3x3x3)*gc1558*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1558*(3*cqd83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cqd13x3x3x3 - cqd83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1558*((6*cqd13x3x3x3 - cqd83x3x3x3)*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + 3*cqd83x3x3x3*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1558*((6*cqd13x3x3x3 - cqd83x3x3x3)*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + 3*cqd83x3x3x3*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {I*gc1558*(3*cqd83x3x3x3*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2] + (6*cqd13x3x3x3 - cqd83x3x3x3)*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2]), 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*cdd3x3x3x3*gc1558*IndexDelta[e1x2, e4x2]*IndexDelta[e2x2, e3x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {(12*I)*cdd3x3x3x3*gc1558*IndexDelta[e1x2, e2x2]*IndexDelta[e3x2, e4x2], 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[3] , -V[5] ] == {{0, 0}, {0, 0}, {g2*gc1559*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1559*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cuW3x3*gc1559*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1559*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cuW3x3*gc1559*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[4] , -V[5] ] == {{0, 0}, {0, 0}, {g2*gc1560*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1560*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cuW3x3*gc1560*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1560*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cuW3x3*gc1560*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[3] , -V[6] ] == {{0, 0}, {0, 0}, {g2*gc1561*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1561*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cuW3x3*gc1561*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1561*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cuW3x3*gc1561*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , S[4] , -V[6] ] == {{0, 0}, {0, 0}, {g2*gc1562*vev*Conjugate[cHud3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1562*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cuW3x3*gc1562*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1562*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cuW3x3*gc1562*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[3] , V[5] ] == {{0, 0}, {0, 0}, {cHud3x3*g2*gc1563*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1563*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cdW3x3*gc1563*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1563*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cdW3x3*gc1563*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[4] , V[5] ] == {{0, 0}, {0, 0}, {cHud3x3*g2*gc1564*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1564*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cdW3x3*gc1564*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1564*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cdW3x3*gc1564*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[3] , V[6] ] == {{0, 0}, {0, 0}, {cHud3x3*g2*gc1565*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1565*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cdW3x3*gc1565*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1565*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cdW3x3*gc1565*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[4] , V[6] ] == {{0, 0}, {0, 0}, {cHud3x3*g2*gc1566*vev*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(Sqrt[2]*gc1566*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(Sqrt[2]*cdW3x3*gc1566*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {Sqrt[2]*gc1566*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {Sqrt[2]*cdW3x3*gc1566*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , V[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1567*(-(cwbar*Conjugate[ceB3x3]) + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1567*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {gc1567*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1567*(-(ceB3x3*cwbar) + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] , V[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1568*(-(cwbar*Conjugate[ceB3x3]) + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1568*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {gc1568*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1568*(-(ceB3x3*cwbar) + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , V[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1569*(-(cwbar*Conjugate[ceB3x3]) + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1569*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {gc1569*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1569*(-(ceB3x3*cwbar) + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] , V[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1570*(-(cwbar*Conjugate[ceB3x3]) + swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1570*(ceB3x3*cwbar - ceW3x3*swbar), 0}, {0, 0}, {gc1570*(cwbar*Conjugate[ceB3x3] - swbar*Conjugate[ceW3x3]), 0}, {0, 0}, {gc1570*(-(ceB3x3*cwbar) + ceW3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , V[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1571*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {-(gc1571*(ceW3x3*cwbar + ceB3x3*swbar)), 0}, {0, 0}, {-(gc1571*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3])), 0}, {0, 0}, {gc1571*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] , V[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1572*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {-(gc1572*(ceW3x3*cwbar + ceB3x3*swbar)), 0}, {0, 0}, {-(gc1572*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3])), 0}, {0, 0}, {gc1572*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[3] , V[4] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1573*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {-(gc1573*(ceW3x3*cwbar + ceB3x3*swbar)), 0}, {0, 0}, {-(gc1573*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3])), 0}, {0, 0}, {gc1573*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[6] , F[6] , S[4] , V[4] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1574*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3]), 0}, {0, 0}, {-(gc1574*(ceW3x3*cwbar + ceB3x3*swbar)), 0}, {0, 0}, {-(gc1574*(swbar*Conjugate[ceB3x3] + cwbar*Conjugate[ceW3x3])), 0}, {0, 0}, {gc1574*(ceW3x3*cwbar + ceB3x3*swbar), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , V[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1575*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1575*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1575*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1575*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , V[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1576*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1576*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1576*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1576*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , V[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1577*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1577*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1577*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1577*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , V[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1578*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1578*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1578*(cwbar*Conjugate[cuB3x3] + swbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1578*(cuB3x3*cwbar + cuW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , V[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1579*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1579*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1579*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1579*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , V[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1580*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1580*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1580*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1580*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , V[4] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1581*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1581*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1581*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1581*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , V[4] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1582*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1582*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1582*(swbar*Conjugate[cuB3x3] - cwbar*Conjugate[cuW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1582*(cuW3x3*cwbar - cuB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , V[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-(gc1583*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1583*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1583*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1583*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , V[1] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-(gc1584*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1584*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1584*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1584*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , V[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-(gc1585*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1585*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1585*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1585*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , V[2] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-(gc1586*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1586*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {gc1586*(cwbar*Conjugate[cdB3x3] - swbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1586*(cdB3x3*cwbar - cdW3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , V[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1587*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1587*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1587*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1587*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , V[3] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1588*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1588*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1588*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1588*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , V[4] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1589*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1589*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1589*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1589*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , V[4] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1590*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {-(gc1590*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {-(gc1590*(swbar*Conjugate[cdB3x3] + cwbar*Conjugate[cdW3x3])*IndexDelta[e1x2, e2x2]), 0}, {0, 0}, {gc1590*(cdW3x3*cwbar + cdB3x3*swbar)*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1591*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {-(cuG3x3*gc1591*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1591*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {cuG3x3*gc1591*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1592*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {-(cuG3x3*gc1592*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1592*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {cuG3x3*gc1592*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1593*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1593*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1593*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1593*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1594*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1594*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1594*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1594*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[3] , V[8, {e4x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1595*Conjugate[cuG3x3]*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}, {-(cuG3x3*gc1595*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1595*Conjugate[cuG3x3]*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {cuG3x3*gc1595*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[4] , V[8, {e4x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1596*Conjugate[cuG3x3]*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}, {-(cuG3x3*gc1596*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1596*Conjugate[cuG3x3]*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {cuG3x3*gc1596*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[1] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1597*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1597*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1597*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1597*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , S[2] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1598*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1598*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1598*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1598*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[7, {e3x2}] , V[7, {e4x2}] ] == {{I*gc1599*Conjugate[cuG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {I*cuG3x3*gc1599*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*gc1599*Conjugate[cuG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*cuG3x3*gc1599*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[7, {e3x2}] , V[8, {e4x2}] ] == {{I*gc1600*Conjugate[cuG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {I*cuG3x3*gc1600*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*gc1600*Conjugate[cuG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*cuG3x3*gc1600*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{I*gc1601*Conjugate[cuG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {I*cuG3x3*gc1601*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*gc1601*Conjugate[cuG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*cuG3x3*gc1601*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[5] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , S[6] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*Conjugate[cuG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1606*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1606*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1606*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1606*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1607*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1607*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1607*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1607*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[5] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1608*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1608*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1608*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1608*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -S[6] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1609*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cuG3x3*gc1609*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*gc1609*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cuG3x3*gc1609*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1610*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {-(cdG3x3*gc1610*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1610*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {cdG3x3*gc1610*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1611*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {-(cdG3x3*gc1611*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1611*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2]), 0}, {0, 0}, {cdG3x3*gc1611*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1612*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*gc1612*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1612*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*gc1612*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] , V[7, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1613*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*gc1613*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1613*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*gc1613*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[3] , V[8, {e4x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1614*Conjugate[cdG3x3]*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}, {-(cdG3x3*gc1614*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1614*Conjugate[cdG3x3]*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {cdG3x3*gc1614*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[4] , V[8, {e4x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1615*Conjugate[cdG3x3]*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}, {-(cdG3x3*gc1615*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {-(gc1615*Conjugate[cdG3x3]*SUNT[e4x2, e1x2, e2x2]), 0}, {0, 0}, {cdG3x3*gc1615*SUNT[e4x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[1] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1616*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*gc1616*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1616*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*gc1616*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , S[2] , V[8, {e3x2}] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {(-I)*gc1617*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {(-I)*cdG3x3*gc1617*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*gc1617*Conjugate[cdG3x3]*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}, {I*cdG3x3*gc1617*SUNT[e3x2, e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[7, {e3x2}] , V[7, {e4x2}] ] == {{I*gc1618*Conjugate[cdG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {I*cdG3x3*gc1618*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*gc1618*Conjugate[cdG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*cdG3x3*gc1618*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[7, {e3x2}] , V[8, {e4x2}] ] == {{I*gc1619*Conjugate[cdG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {I*cdG3x3*gc1619*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*gc1619*Conjugate[cdG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*cdG3x3*gc1619*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[8, {e3x2}] , V[8, {e4x2}] ] == {{I*gc1620*Conjugate[cdG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {I*cdG3x3*gc1620*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*gc1620*Conjugate[cdG3x3]*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}, {(-I)*cdG3x3*gc1620*(SUNT[e3x2, e4x2, e1x2, e2x2] - SUNT[e4x2, e3x2, e1x2, e2x2]), 0}, {0, 0}},

C[ -F[6] , F[6] , V[5] , -V[5] ] == {{(-I)*gc1621*Conjugate[ceW3x3], 0}, {0, 0}, {(-I)*ceW3x3*gc1621, 0}, {0, 0}, {I*gc1621*Conjugate[ceW3x3], 0}, {0, 0}, {I*ceW3x3*gc1621, 0}, {0, 0}},

C[ -F[6] , F[6] , -V[5] , V[6] ] == {{(-I)*gc1622*Conjugate[ceW3x3], 0}, {0, 0}, {(-I)*ceW3x3*gc1622, 0}, {0, 0}, {I*gc1622*Conjugate[ceW3x3], 0}, {0, 0}, {I*ceW3x3*gc1622, 0}, {0, 0}},

C[ -F[6] , F[6] , V[5] , -V[6] ] == {{(-I)*gc1623*Conjugate[ceW3x3], 0}, {0, 0}, {(-I)*ceW3x3*gc1623, 0}, {0, 0}, {I*gc1623*Conjugate[ceW3x3], 0}, {0, 0}, {I*ceW3x3*gc1623, 0}, {0, 0}},

C[ -F[6] , F[6] , V[6] , -V[6] ] == {{(-I)*gc1624*Conjugate[ceW3x3], 0}, {0, 0}, {(-I)*ceW3x3*gc1624, 0}, {0, 0}, {I*gc1624*Conjugate[ceW3x3], 0}, {0, 0}, {I*ceW3x3*gc1624, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[5] , -V[5] ] == {{(-I)*gc1625*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1625*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1625*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1625*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , -V[5] , V[6] ] == {{(-I)*gc1626*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1626*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1626*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1626*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[5] , -V[6] ] == {{(-I)*gc1627*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1627*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1627*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1627*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[9, {e2x2}] , V[6] , -V[6] ] == {{(-I)*gc1628*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1628*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1628*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1628*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[5] , -V[5] ] == {{(-I)*gc1629*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1629*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1629*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1629*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , -V[5] , V[6] ] == {{(-I)*gc1630*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1630*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1630*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1630*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[5] , -V[6] ] == {{(-I)*gc1631*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1631*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1631*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1631*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[12, {e2x2}] , V[6] , -V[6] ] == {{(-I)*gc1632*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1632*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1632*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1632*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[6] , F[3] , S[3] , -V[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1633, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1633, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[4] , -V[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1634, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1634, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[3] , -V[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1635, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1635, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , S[4] , -V[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1636, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1636, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , V[1] , -V[5] ] == {{(-I)*gc1637, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1637, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , V[2] , -V[5] ] == {{(-I)*gc1638, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1638, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , V[1] , -V[6] ] == {{(-I)*gc1639, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1639, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , V[2] , -V[6] ] == {{(-I)*gc1640, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1640, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -V[5] , V[3] ] == {{(-I)*gc1641, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1641, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -V[6] , V[3] ] == {{(-I)*gc1642, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1642, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -V[5] , V[4] ] == {{(-I)*gc1643, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1643, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[6] , F[3] , -V[6] , V[4] ] == {{(-I)*gc1644, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1644, 0}, {0, 0}, {0, 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[1] , V[5] ] == {{(-I)*gc1645*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1645*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1645*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1645*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[2] , V[5] ] == {{(-I)*gc1646*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1646*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1646*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1646*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[1] , V[6] ] == {{(-I)*gc1647*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1647*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1647*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1647*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[2] , V[6] ] == {{(-I)*gc1648*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1648*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1648*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1648*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[5] , V[3] ] == {{(-I)*gc1649*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1649*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1649*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1649*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[6] , V[3] ] == {{(-I)*gc1650*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1650*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1650*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1650*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[5] , V[4] ] == {{(-I)*gc1651*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1651*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1651*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1651*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[9, {e1x2}] , F[12, {e2x2}] , V[6] , V[4] ] == {{(-I)*gc1652*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cdW3x3*gc1652*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1652*Conjugate[cuW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cdW3x3*gc1652*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , V[1] , -V[5] ] == {{(-I)*gc1653*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1653*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1653*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1653*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , V[2] , -V[5] ] == {{(-I)*gc1654*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1654*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1654*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1654*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , V[1] , -V[6] ] == {{(-I)*gc1655*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1655*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1655*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1655*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , V[2] , -V[6] ] == {{(-I)*gc1656*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1656*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1656*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1656*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -V[5] , V[3] ] == {{(-I)*gc1657*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1657*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1657*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1657*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -V[6] , V[3] ] == {{(-I)*gc1658*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1658*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1658*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1658*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -V[5] , V[4] ] == {{(-I)*gc1659*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1659*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1659*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1659*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[12, {e1x2}] , F[9, {e2x2}] , -V[6] , V[4] ] == {{(-I)*gc1660*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {(-I)*cuW3x3*gc1660*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*gc1660*Conjugate[cdW3x3]*IndexDelta[e1x2, e2x2], 0}, {0, 0}, {I*cuW3x3*gc1660*IndexDelta[e1x2, e2x2], 0}, {0, 0}},

C[ -F[3] , F[6] , S[3] , V[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1661, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1661, 0}, {0, 0}},

C[ -F[3] , F[6] , S[4] , V[5] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1662, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1662, 0}, {0, 0}},

C[ -F[3] , F[6] , S[3] , V[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1663, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1663, 0}, {0, 0}},

C[ -F[3] , F[6] , S[4] , V[6] ] == {{0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {0, 0}, {-gc1664, 0}, {0, 0}, {0, 0}, {0, 0}, {gc1664, 0}, {0, 0}},

C[ -F[3] , F[6] , V[1] , V[5] ] == {{0, 0}, {0, 0}, {(-I)*gc1665, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1665, 0}, {0, 0}},

C[ -F[3] , F[6] , V[2] , V[5] ] == {{0, 0}, {0, 0}, {(-I)*gc1666, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1666, 0}, {0, 0}},

C[ -F[3] , F[6] , V[1] , V[6] ] == {{0, 0}, {0, 0}, {(-I)*gc1667, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1667, 0}, {0, 0}},

C[ -F[3] , F[6] , V[2] , V[6] ] == {{0, 0}, {0, 0}, {(-I)*gc1668, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1668, 0}, {0, 0}},

C[ -F[3] , F[6] , V[5] , V[3] ] == {{0, 0}, {0, 0}, {(-I)*gc1669, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1669, 0}, {0, 0}},

C[ -F[3] , F[6] , V[6] , V[3] ] == {{0, 0}, {0, 0}, {(-I)*gc1670, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1670, 0}, {0, 0}},

C[ -F[3] , F[6] , V[5] , V[4] ] == {{0, 0}, {0, 0}, {(-I)*gc1671, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1671, 0}, {0, 0}},

C[ -F[3] , F[6] , V[6] , V[4] ] == {{0, 0}, {0, 0}, {(-I)*gc1672, 0}, {0, 0}, {0, 0}, {0, 0}, {I*gc1672, 0}, {0, 0}}

}

(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)

(* Parameter replacement lists (These lists were created by FeynRules) *)

(* FA Couplings *)

M$FACouplings = {
     gc3 -> 1/2,
     gc6 -> 1/2,
     gc7 -> 1/2,
     gc8 -> 1/4,
     gc10 -> 1/2,
     gc11 -> 1/8,
     gc12 -> 1/2,
     gc14 -> 1/2,
     gc15 -> 1/2,
     gc16 -> 1/8,
     gc17 -> 1/2,
     gc19 -> 1/4,
     gc20 -> 1/2,
     gc21 -> 1/2,
     gc22 -> 1/4,
     gc24 -> 1/2,
     gc27 -> -1,
     gc28 -> -1,
     gc29 -> -1/2,
     gc30 -> 1/2,
     gc31 -> 1/2,
     gc32 -> 1/2,
     gc33 -> 1/4,
     gc35 -> -1,
     gc36 -> -1/4,
     gc37 -> -1,
     gc38 -> 1/2,
     gc39 -> 1/8,
     gc40 -> 1/8,
     gc41 -> 1/2,
     gc43 -> -1/2,
     gc44 -> -1,
     gc45 -> -1,
     gc46 -> 1/4,
     gc47 -> 1/2,
     gc48 -> 1/2,
     gc49 -> 1/2,
     gc53 -> vev/2,
     gc54 -> vev/16,
     gc55 -> vev/2,
     gc56 -> vev/2,
     gc57 -> vev/16,
     gc58 -> vev/16,
     gc59 -> vev/2,
     gc60 -> vev/2,
     gc61 -> vev/8,
     gc62 -> vev/2,
     gc63 -> vev/2,
     gc64 -> vev/8,
     gc65 -> vev/2,
     gc66 -> vev/2,
     gc67 -> vev/2,
     gc68 -> vev/2,
     gc69 -> vev/2,
     gc70 -> vev/2,
     gc71 -> 1/8,
     gc72 -> -1/8,
     gc73 -> 1/8,
     gc74 -> -1/8,
     gc75 -> -vev/16,
     gc76 -> vev/16,
     gc77 -> -1/4,
     gc78 -> -1/4,
     gc79 -> -1/(4*xiBG),
     gc80 -> -1/2,
     gc81 -> -1/2,
     gc82 -> -1/2,
     gc83 -> -1/(2*xiBG),
     gc84 -> -1/4,
     gc85 -> -1/4,
     gc86 -> -1/(4*xiBG),
     gc87 -> -vev/8,
     gc88 -> -vev/(8*xiBG),
     gc89 -> -1/4,
     gc90 -> -1/4,
     gc91 -> -1/4,
     gc92 -> -1/2,
     gc93 -> -1/2,
     gc94 -> -1/2,
     gc95 -> -1/2,
     gc96 -> -1/4,
     gc97 -> -1/4,
     gc98 -> -1/4,
     gc99 -> -vev/8,
     gc100 -> -vev/8,
     gc101 -> -1/4,
     gc102 -> -1/4,
     gc103 -> -1/4,
     gc104 -> -1/2,
     gc105 -> -1/2,
     gc106 -> -1/2,
     gc107 -> -1/2,
     gc108 -> -1/4,
     gc109 -> -1/4,
     gc110 -> -1/4,
     gc111 -> -vev/8,
     gc112 -> -vev/8,
     gc113 -> 1/4,
     gc114 -> 1/4,
     gc115 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc116 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc117 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc118 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc119 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc120 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc121 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc122 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc123 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc124 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc125 -> 1/4,
     gc126 -> 1/4,
     gc127 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc128 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc129 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc130 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc131 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc132 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc133 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc134 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc135 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc136 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc137 -> 1/4,
     gc138 -> 1/4,
     gc139 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc140 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc141 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc142 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc143 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc144 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc145 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc146 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc147 -> 1/4,
     gc148 -> 1/4,
     gc149 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc150 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc151 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc152 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc153 -> (cHD*(cwbar*g1 + g2*swbar)*vev)/2,
     gc154 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc155 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc156 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc157 -> (cwbar*(-(cHWB*g2*vev^2) + g1*(2 + 2*cHB*vev^2 + cHD*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc158 -> (cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2) + g2*swbar*(-2 + cHD*vev^2 - 2*cHW*vev^2))/4,
     gc159 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc160 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc161 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc162 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc163 -> (cwbar*(-(cHWB*g2*vev^2) + g1*(2 + 2*cHB*vev^2 + cHD*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc164 -> (cwbar*(-(cHWB*g2*vev^2) + g1*(2 + 2*cHB*vev^2 + cHD*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc165 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc166 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc167 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc168 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc169 -> -cHD/2,
     gc170 -> -cHD/2,
     gc171 -> -cHD/2,
     gc172 -> (cHD*vev)/2,
     gc173 -> -cHD/2,
     gc174 -> -cHD/2,
     gc175 -> -cHD/2,
     gc176 -> (cHD*vev)/2,
     gc177 -> (cHD*vev)/2,
     gc178 -> (cwbar*(-(cHWB*g2*vev^2) + g1*(2 + 2*cHB*vev^2 + cHD*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc179 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc180 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc181 -> (cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - cwbar*g1*(2 + 2*cHB*vev^2 + cHD*vev^2) + g2*swbar*(-2 + cHD*vev^2 - 2*cHW*vev^2))/4,
     gc182 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc183 -> -(cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc184 -> cHD/2,
     gc185 -> cHD/2,
     gc186 -> -(cHD*vev)/2,
     gc187 -> (cwbar*(-(cHWB*g2*vev^2) + g1*(2 + 2*cHB*vev^2 + cHD*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc188 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc189 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc190 -> (cwbar*(-(cHWB*g2*vev^2) + g1*(2 + 2*cHB*vev^2 + cHD*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc191 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc192 -> (cHD*(cwbar*g1 - g2*swbar)*vev)/2,
     gc193 -> -cHD/2,
     gc194 -> -cHD/2,
     gc195 -> (cHD*vev)/2,
     gc196 -> -cHD/2,
     gc197 -> -cHD/2,
     gc198 -> (cHD*vev)/2,
     gc199 -> -4*cHG,
     gc200 -> -4*cHG,
     gc201 -> (-4*cHG)/xiGBG,
     gc202 -> -4*cHG,
     gc203 -> -4*cHG,
     gc204 -> -4*cHG,
     gc205 -> (-4*cHG)/xiGBG,
     gc206 -> -4*cHG,
     gc207 -> -4*cHG,
     gc208 -> (-4*cHG)/xiGBG,
     gc209 -> -4*cHG*vev,
     gc210 -> (-4*cHG*vev)/xiGBG,
     gc211 -> -4*cHG,
     gc212 -> -4*cHG,
     gc213 -> -4*cHG,
     gc214 -> -4*cHG,
     gc215 -> -4*cHG,
     gc216 -> -4*cHG,
     gc217 -> -4*cHG,
     gc218 -> -4*cHG,
     gc219 -> -4*cHG,
     gc220 -> -4*cHG,
     gc221 -> -4*cHG*vev,
     gc222 -> -4*cHG*vev,
     gc223 -> -4*cHG,
     gc224 -> -4*cHG,
     gc225 -> -4*cHG,
     gc226 -> -4*cHG,
     gc227 -> -4*cHG,
     gc228 -> -4*cHG,
     gc229 -> -4*cHG,
     gc230 -> -4*cHG,
     gc231 -> -4*cHG,
     gc232 -> -4*cHG,
     gc233 -> -4*cHG*vev,
     gc234 -> -4*cHG*vev,
     gc235 -> g2/8,
     gc236 -> g2/8,
     gc237 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc238 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc239 -> (cHD*g2*vev)/2,
     gc240 -> (cHD*g2*vev)/2,
     gc241 -> -(cHD*g2*vev)/2,
     gc242 -> -(cHD*g2*vev)/2,
     gc243 -> (cHD*g2*vev)/2,
     gc244 -> 1/(8*xiBG),
     gc245 -> -1/(8*xiBG),
     gc246 -> -vev/(4*xiBG),
     gc247 -> 1/8,
     gc248 -> 1/8,
     gc249 -> 1/8,
     gc250 -> -1/8,
     gc251 -> -1/8,
     gc252 -> -1/8,
     gc253 -> -vev/4,
     gc254 -> 1/8,
     gc255 -> 1/8,
     gc256 -> 1/8,
     gc257 -> 1/8,
     gc258 -> -1/8,
     gc259 -> -1/8,
     gc260 -> -1/8,
     gc261 -> -1/8,
     gc262 -> -vev/4,
     gc263 -> -vev/4,
     gc264 -> g2/8,
     gc265 -> g2/8,
     gc266 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc267 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc268 -> -(cHD*g2*vev)/2,
     gc269 -> (cHD*g2*vev)/2,
     gc270 -> -(cHD*g2*vev)/2,
     gc271 -> -(cHD*g2*vev)/2,
     gc272 -> (cHD*g2*vev)/2,
     gc273 -> -1/(8*xiBG),
     gc274 -> -1/(8*xiBG),
     gc275 -> -vev/(4*xiBG),
     gc276 -> -1/(4*xiBG),
     gc277 -> -1/(2*xiBG),
     gc278 -> -1/(4*xiBG),
     gc279 -> -vev/(8*xiBG),
     gc280 -> -1/8,
     gc281 -> -1/8,
     gc282 -> -1/8,
     gc283 -> -1/8,
     gc284 -> -1/8,
     gc285 -> -1/8,
     gc286 -> -vev/4,
     gc287 -> -1/8,
     gc288 -> -1/8,
     gc289 -> -1/8,
     gc290 -> -1/8,
     gc291 -> -1/8,
     gc292 -> -1/8,
     gc293 -> -1/8,
     gc294 -> -1/8,
     gc295 -> -vev/4,
     gc296 -> -vev/4,
     gc297 -> -1/4,
     gc298 -> -1/4,
     gc299 -> -1/2,
     gc300 -> -1/2,
     gc301 -> -1/2,
     gc302 -> -1/4,
     gc303 -> -1/4,
     gc304 -> -vev/8,
     gc305 -> 1/2,
     gc306 -> 1/(2*xiBG),
     gc307 -> 1/8,
     gc308 -> 1/8,
     gc309 -> 1/8,
     gc310 -> 1/8,
     gc311 -> -1/8,
     gc312 -> -1/8,
     gc313 -> -1/8,
     gc314 -> -1/8,
     gc315 -> -vev/4,
     gc316 -> -vev/4,
     gc317 -> 1/8,
     gc318 -> 1/8,
     gc319 -> 1/8,
     gc320 -> 1/8,
     gc321 -> -1/8,
     gc322 -> -1/8,
     gc323 -> -1/8,
     gc324 -> -1/8,
     gc325 -> -vev/4,
     gc326 -> -vev/4,
     gc327 -> -1/4,
     gc328 -> -1/4,
     gc329 -> -1/4,
     gc330 -> -1/2,
     gc331 -> -1/4,
     gc332 -> -1/4,
     gc333 -> -1/2,
     gc334 -> -1/4,
     gc335 -> -1/4,
     gc336 -> -1/4,
     gc337 -> -vev/8,
     gc338 -> -vev/8,
     gc339 -> -1/(2*xiBG),
     gc340 -> -1/2,
     gc341 -> -1/8,
     gc342 -> -1/8,
     gc343 -> -1/8,
     gc344 -> -1/8,
     gc345 -> -1/8,
     gc346 -> -1/8,
     gc347 -> -1/8,
     gc348 -> -1/8,
     gc349 -> -vev/4,
     gc350 -> -vev/4,
     gc351 -> -1/8,
     gc352 -> -1/8,
     gc353 -> -1/8,
     gc354 -> -1/8,
     gc355 -> -1/8,
     gc356 -> -1/8,
     gc357 -> -1/8,
     gc358 -> -1/8,
     gc359 -> -vev/4,
     gc360 -> -vev/4,
     gc361 -> -1/4,
     gc362 -> -1/4,
     gc363 -> -1/4,
     gc364 -> -1/2,
     gc365 -> -1/4,
     gc366 -> -1/4,
     gc367 -> -1/2,
     gc368 -> -1/4,
     gc369 -> -1/4,
     gc370 -> -1/4,
     gc371 -> -vev/8,
     gc372 -> -vev/8,
     gc373 -> 1/(2*xiBG),
     gc374 -> 1/2,
     gc375 -> -1/4,
     gc376 -> -1/4,
     gc377 -> -1/4,
     gc378 -> -1/2,
     gc379 -> -1/2,
     gc380 -> -1/2,
     gc381 -> -1/2,
     gc382 -> -1/4,
     gc383 -> -1/4,
     gc384 -> -1/4,
     gc385 -> -vev/8,
     gc386 -> -vev/8,
     gc387 -> 1/2,
     gc388 -> 1/2,
     gc389 -> (cHWB*g2*swbar*vev^2 - g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) - cwbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc390 -> (cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(-2 + cHD*vev^2 - 2*cHW*vev^2))/4,
     gc391 -> 1/4,
     gc392 -> -1/4,
     gc393 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc394 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc395 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc396 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc397 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc398 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc399 -> 1/(4*xiBG),
     gc400 -> 1/(4*xiBG),
     gc401 -> 1/(4*xiBG),
     gc402 -> vev/(8*xiBG),
     gc403 -> -1/(8*xiBG),
     gc404 -> 1/(8*xiBG),
     gc405 -> vev/(4*xiBG),
     gc406 -> 1/(8*xiBG),
     gc407 -> 1/(8*xiBG),
     gc408 -> vev/(4*xiBG),
     gc409 -> 1/4,
     gc410 -> 1/4,
     gc411 -> 1/4,
     gc412 -> 1/4,
     gc413 -> 1/4,
     gc414 -> 1/4,
     gc415 -> 1/4,
     gc416 -> vev/8,
     gc417 -> 1/4,
     gc418 -> 1/4,
     gc419 -> 1/4,
     gc420 -> 1/4,
     gc421 -> 1/4,
     gc422 -> 1/4,
     gc423 -> 1/4,
     gc424 -> 1/4,
     gc425 -> 1/4,
     gc426 -> 1/4,
     gc427 -> vev/8,
     gc428 -> vev/8,
     gc429 -> -1/8,
     gc430 -> -1/8,
     gc431 -> -1/8,
     gc432 -> 1/8,
     gc433 -> 1/8,
     gc434 -> 1/8,
     gc435 -> vev/4,
     gc436 -> 1/8,
     gc437 -> 1/8,
     gc438 -> 1/8,
     gc439 -> 1/8,
     gc440 -> 1/8,
     gc441 -> 1/8,
     gc442 -> vev/4,
     gc443 -> 1/2,
     gc444 -> -1/8,
     gc445 -> -1/8,
     gc446 -> -1/8,
     gc447 -> -1/8,
     gc448 -> 1/8,
     gc449 -> 1/8,
     gc450 -> 1/8,
     gc451 -> 1/8,
     gc452 -> vev/4,
     gc453 -> vev/4,
     gc454 -> 1/(2*xiBG),
     gc455 -> 1/8,
     gc456 -> 1/8,
     gc457 -> 1/8,
     gc458 -> 1/8,
     gc459 -> 1/8,
     gc460 -> 1/8,
     gc461 -> 1/8,
     gc462 -> 1/8,
     gc463 -> vev/4,
     gc464 -> vev/4,
     gc465 -> -1/(2*xiBG),
     gc466 -> 1/2,
     gc467 -> -1/4,
     gc468 -> -1/4,
     gc469 -> -1/(4*xiBG),
     gc470 -> -1/2,
     gc471 -> -1/2,
     gc472 -> -1/2,
     gc473 -> -1/(2*xiBG),
     gc474 -> -1/4,
     gc475 -> -1/4,
     gc476 -> -1/(4*xiBG),
     gc477 -> -vev/8,
     gc478 -> -vev/(8*xiBG),
     gc479 -> 1/4,
     gc480 -> 1/4,
     gc481 -> 1/4,
     gc482 -> 1/4,
     gc483 -> 1/4,
     gc484 -> 1/4,
     gc485 -> 1/4,
     gc486 -> 1/4,
     gc487 -> 1/4,
     gc488 -> 1/4,
     gc489 -> vev/8,
     gc490 -> vev/8,
     gc491 -> 1/4,
     gc492 -> 1/4,
     gc493 -> 1/4,
     gc494 -> 1/4,
     gc495 -> 1/4,
     gc496 -> 1/4,
     gc497 -> 1/4,
     gc498 -> 1/4,
     gc499 -> 1/4,
     gc500 -> 1/4,
     gc501 -> vev/8,
     gc502 -> vev/8,
     gc503 -> -1/8,
     gc504 -> -1/8,
     gc505 -> -1/8,
     gc506 -> -1/8,
     gc507 -> 1/8,
     gc508 -> 1/8,
     gc509 -> 1/8,
     gc510 -> 1/8,
     gc511 -> vev/4,
     gc512 -> vev/4,
     gc513 -> 1/8,
     gc514 -> 1/8,
     gc515 -> 1/8,
     gc516 -> 1/8,
     gc517 -> 1/8,
     gc518 -> 1/8,
     gc519 -> 1/8,
     gc520 -> 1/8,
     gc521 -> vev/4,
     gc522 -> vev/4,
     gc523 -> 1/(2*xiBG),
     gc524 -> -1/8,
     gc525 -> -1/8,
     gc526 -> -1/8,
     gc527 -> -1/8,
     gc528 -> 1/8,
     gc529 -> 1/8,
     gc530 -> 1/8,
     gc531 -> 1/8,
     gc532 -> vev/4,
     gc533 -> vev/4,
     gc534 -> -1/2,
     gc535 -> 1/8,
     gc536 -> 1/8,
     gc537 -> 1/8,
     gc538 -> 1/8,
     gc539 -> 1/8,
     gc540 -> 1/8,
     gc541 -> 1/8,
     gc542 -> 1/8,
     gc543 -> vev/4,
     gc544 -> vev/4,
     gc545 -> 1/2,
     gc546 -> 1/2,
     gc547 -> -1/4,
     gc548 -> -1/4,
     gc549 -> -1/4,
     gc550 -> -1/2,
     gc551 -> -1/2,
     gc552 -> -1/2,
     gc553 -> -1/2,
     gc554 -> -1/4,
     gc555 -> -1/4,
     gc556 -> -1/4,
     gc557 -> -vev/8,
     gc558 -> -vev/8,
     gc559 -> -1/4,
     gc560 -> -1/4,
     gc561 -> -1/4,
     gc562 -> -1/2,
     gc563 -> -1/2,
     gc564 -> -1/2,
     gc565 -> -1/2,
     gc566 -> -1/4,
     gc567 -> -1/4,
     gc568 -> -1/4,
     gc569 -> -vev/8,
     gc570 -> -vev/8,
     gc571 -> -((cwbar*g1 - g2*swbar)*(-(swbar*(g2 + cHWB*g1*vev^2 + 2*cHW*g2*vev^2)) + cwbar*(g1 + 2*cHB*g1*vev^2 + cHWB*g2*vev^2))*xiBG)/4,
     gc572 -> -1/4,
     gc573 -> -((cwbar*g1 + g2*swbar)*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) + g2*swbar*(2 - cHD*vev^2 + 4*cHW*vev^2))*xiBG)/8,
     gc574 -> -((cwbar*g1 + g2*swbar)*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(2 + 4*cHB*vev^2 + cHD*vev^2) + g2*swbar*(2 - cHD*vev^2 + 4*cHW*vev^2))*xiBG)/8,
     gc575 -> -1/2,
     gc576 -> -((cwbar*g1 - g2*swbar)*(cwbar*(cHWB*g2*vev^2 + g1*(1 + 2*cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(1 + 2*cHbox*vev^2 + cHD*vev^2 + 2*cHW*vev^2)))*xiBG)/4,
     gc577 -> -1/4,
     gc578 -> -((cwbar*g1 - g2*swbar)*vev*(4*cHWB*cwbar*g2*vev^2 - 4*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc579 -> -vev/8,
     gc580 -> (g2*(-2*cHWB*cwbar*g2*vev^2 + 2*cHWB*g1*swbar*vev^2 - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc581 -> (g2*(2*cHWB*cwbar*g2*vev^2 + 2*cHWB*g1*swbar*vev^2 + g2*swbar*(-4 + 3*cHD*vev^2 - 8*cHW*vev^2) - cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc582 -> -1/8,
     gc583 -> -(g2*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc584 -> -(g2*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc585 -> -1/8,
     gc586 -> -(g2*vev*(cwbar*(cHWB*g2*vev^2 + g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(2 + cHD*vev^2 + 4*cHW*vev^2)))*xiBG)/8,
     gc587 -> -vev/4,
     gc588 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc589 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc590 -> (g2*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc591 -> (g2*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 - 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc592 -> 1/8,
     gc593 -> -(g2*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc594 -> -(g2*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc595 -> -1/8,
     gc596 -> -(g2*vev*(cwbar*(cHWB*g2*vev^2 + g1*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(2 + cHD*vev^2 + 4*cHW*vev^2)))*xiBG)/8,
     gc597 -> -vev/4,
     gc598 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc599 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc600 -> ((cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + 2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2) - g2^2*(1 + 2*cHW*vev^2)))*xiBG)/8,
     gc601 -> 1/4,
     gc602 -> ((cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) + g2^2*(-2 + cHD*vev^2 - 4*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(-2 - 2*cHB*vev^2 + cHD*vev^2 - 2*cHW*vev^2)) + cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)))*xiBG)/8,
     gc603 -> ((cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) + g2^2*(-2 + cHD*vev^2 - 4*cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(-2 - 2*cHB*vev^2 + cHD*vev^2 - 2*cHW*vev^2)) + cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 - g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)))*xiBG)/8,
     gc604 -> 1/4,
     gc605 -> ((cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)) + 2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2) - g2^2*(1 + 2*cHbox*vev^2 + cHD*vev^2 + 2*cHW*vev^2)))*xiBG)/8,
     gc606 -> 1/4,
     gc607 -> (vev*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + cHD*vev^2 + 8*cHW*vev^2)))*xiBG)/16,
     gc608 -> vev/8,
     gc609 -> (g2*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 - cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 - cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc610 -> (g2*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + g2*swbar*(-4 + cHD*vev^2 - 8*cHW*vev^2) + cwbar*g1*(4 + 4*cHB*vev^2 - cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc611 -> 1/8,
     gc612 -> -(g2*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc613 -> -(g2*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc614 -> -1/8,
     gc615 -> (g2*vev*(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHW*vev^2) - 2*g2*swbar*(1 + 2*cHW*vev^2))*xiBG)/8,
     gc616 -> -vev/4,
     gc617 -> (g2^2*(-2 + cHD*vev^2 - 4*cHW*vev^2)*xiBG)/8,
     gc618 -> -1/4,
     gc619 -> -(g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2)*xiBG)/4,
     gc620 -> -1/2,
     gc621 -> (g2^2*(2 + 2*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG)/8,
     gc622 -> -(g2^2*(2 + 2*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG)/8,
     gc623 -> -(g2^2*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG)/8,
     gc624 -> -1/4,
     gc625 -> (g2^2*vev*(-4 + cHD*vev^2 - 8*cHW*vev^2)*xiBG)/16,
     gc626 -> -(g2^2*vev*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2)*xiBG)/16,
     gc627 -> -vev/8,
     gc630 -> 4*cHW*g2*swbar*vev,
     gc631 -> -4*cHW*g2*swbar*vev,
     gc632 -> -(cHD*g2^2*vev^2*xiBG)/4,
     gc633 -> -(cHD*g2^2*vev^2*xiBG),
     gc634 -> (g2*(-2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(-4 - 4*cHB*vev^2 + cHD*vev^2 - 4*cHW*vev^2) + cwbar*g2*(4 - cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc635 -> -(g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 - cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 - cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc636 -> (g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc637 -> (g2*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + cwbar*g2*(-4 - 4*cHbox*vev^2 + cHD*vev^2 - 8*cHW*vev^2) + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc638 -> -1/8,
     gc639 -> 1/8,
     gc640 -> (g2*vev*(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHW*vev^2) - 2*cwbar*g2*(1 + 2*cHW*vev^2))*xiBG)/8,
     gc641 -> vev/4,
     gc642 -> g2*(swbar - (cHWB*cwbar*vev^2)/2 + cHW*swbar*vev^2),
     gc643 -> (g2*(2*cHWB*cwbar*g2*vev^2 + 2*cHWB*g1*swbar*vev^2 + g2*swbar*(-4 + cHD*vev^2 - 8*cHW*vev^2) + cwbar*g1*(-4 - 4*cHB*vev^2 + cHD*vev^2 - 4*cHW*vev^2))*xiBG)/16,
     gc644 -> -(g2*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + g2*swbar*(-4 + cHD*vev^2 - 8*cHW*vev^2) + cwbar*g1*(4 + 4*cHB*vev^2 - cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc645 -> -1/8,
     gc646 -> -(g2*(2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2) - g2*swbar*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc647 -> -(g2*(-2*cHWB*cwbar*g2*vev^2 - 2*cHWB*g1*swbar*vev^2 + cwbar*g1*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2) + g2*swbar*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc648 -> -1/8,
     gc649 -> (g2*vev*(cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + cHW*vev^2) - 2*g2*swbar*(1 + 2*cHW*vev^2))*xiBG)/8,
     gc650 -> -vev/4,
     gc651 -> -(cHD*g2^2*vev^2*xiBG)/4,
     gc652 -> -(cHD*g2^2*vev^2*xiBG),
     gc653 -> (g2^2*(-2 + cHD*vev^2 - 4*cHW*vev^2)*xiBG)/8,
     gc654 -> -1/4,
     gc655 -> -(g2^2*(2 + cHD*vev^2 + 4*cHW*vev^2)*xiBG)/4,
     gc656 -> -1/2,
     gc657 -> -(g2^2*(2 + 2*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG)/8,
     gc658 -> (g2^2*(2 + 2*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG)/8,
     gc659 -> -(g2^2*(2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2)*xiBG)/8,
     gc660 -> -1/4,
     gc661 -> (g2^2*vev*(4 - cHD*vev^2 + 8*cHW*vev^2)*xiBG)/16,
     gc662 -> -(g2^2*vev*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 8*cHW*vev^2)*xiBG)/16,
     gc663 -> -vev/8,
     gc666 -> -4*cHW*g2*swbar*vev,
     gc667 -> 4*cHW*g2*swbar*vev,
     gc668 -> (g2*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + cwbar*g2*(-4 + cHD*vev^2 - 8*cHW*vev^2) + g1*swbar*(4 + 4*cHB*vev^2 - cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc669 -> (g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 - cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 - cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc670 -> (g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc671 -> (g2*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + cwbar*g2*(-4 - 4*cHbox*vev^2 + cHD*vev^2 - 8*cHW*vev^2) + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc672 -> 1/8,
     gc673 -> 1/8,
     gc674 -> (g2*vev*(cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + cHW*vev^2) - 2*cwbar*g2*(1 + 2*cHW*vev^2))*xiBG)/8,
     gc675 -> vev/4,
     gc676 -> (g2*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)))/2,
     gc677 -> ((cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + cHW*vev^2)) + 2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2) - g2^2*(1 + 2*cHW*vev^2)))*xiBG)/8,
     gc678 -> 1/4,
     gc679 -> ((cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) + g2^2*(-2 + cHD*vev^2 - 4*cHW*vev^2)) + cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(-2 - 2*cHB*vev^2 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)))*xiBG)/8,
     gc680 -> ((cwbar*swbar*(g1^2*(2 + 4*cHB*vev^2 + cHD*vev^2) + g2^2*(-2 + cHD*vev^2 - 4*cHW*vev^2)) + cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + g1*g2*(-2 - 2*cHB*vev^2 + cHD*vev^2 - 2*cHW*vev^2)) + swbar^2*(-(cHWB*g1^2*vev^2) - cHWB*g2^2*vev^2 + g1*g2*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2)))*xiBG)/8,
     gc681 -> 1/4,
     gc682 -> ((cwbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)) - swbar^2*(cHWB*g1^2*vev^2 + cHWB*g2^2*vev^2 + 2*g1*g2*(1 + cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2 + cHW*vev^2)) + 2*cwbar*swbar*(g1^2*(1 + 2*cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2) - g2^2*(1 + 2*cHbox*vev^2 + cHD*vev^2 + 2*cHW*vev^2)))*xiBG)/8,
     gc683 -> 1/4,
     gc684 -> (vev*(cwbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2)) - swbar^2*(2*cHWB*g1^2*vev^2 + 2*cHWB*g2^2*vev^2 + g1*g2*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2)) + cwbar*swbar*(g1^2*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2) - g2^2*(4 + 4*cHbox*vev^2 + cHD*vev^2 + 8*cHW*vev^2)))*xiBG)/16,
     gc685 -> vev/8,
     gc686 -> (g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc687 -> (g2*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + cwbar*g2*(-4 + 3*cHD*vev^2 - 8*cHW*vev^2) + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc688 -> (g2*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - cwbar*g2*(4 + 4*cHbox*vev^2 - 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc689 -> (g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc690 -> 1/8,
     gc691 -> 1/8,
     gc692 -> (g2*vev*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG)/8,
     gc693 -> vev/4,
     gc694 -> -2*cHWB*g2*swbar^2*vev,
     gc695 -> 2*cHWB*g2*swbar^2*vev,
     gc696 -> -(g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc697 -> -(g2*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + cwbar*g2*(-4 + 3*cHD*vev^2 - 8*cHW*vev^2) + g1*swbar*(4 + 4*cHB*vev^2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG)/16,
     gc698 -> (g2*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2 + 4*cHW*vev^2) - cwbar*g2*(4 + 4*cHbox*vev^2 - 3*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc699 -> (g2*(2*cHWB*cwbar*g1*vev^2 + 2*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 4*cHB*vev^2 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 4*cHW*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + 5*cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc700 -> -1/8,
     gc701 -> 1/8,
     gc702 -> (g2*vev*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2 + 2*cHW*vev^2) + cwbar*g2*(2 + cHD*vev^2 + 4*cHW*vev^2))*xiBG)/8,
     gc703 -> vev/4,
     gc704 -> 2*cHWB*g2*swbar^2*vev,
     gc705 -> -2*cHWB*g2*swbar^2*vev,
     gc706 -> -((cwbar*g2 + g1*swbar)*(cwbar*(g2 + cHWB*g1*vev^2 + 2*cHW*g2*vev^2) + swbar*(g1 + 2*cHB*g1*vev^2 + cHWB*g2*vev^2))*xiBG)/4,
     gc707 -> -1/4,
     gc708 -> ((cwbar*g2 - g1*swbar)*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(-2 + cHD*vev^2 - 4*cHW*vev^2))*xiBG)/8,
     gc709 -> ((cwbar*g2 - g1*swbar)*(2*cHWB*cwbar*g1*vev^2 - 2*cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 4*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(-2 + cHD*vev^2 - 4*cHW*vev^2))*xiBG)/8,
     gc710 -> -1/2,
     gc711 -> -((cwbar*g2 + g1*swbar)*(cHWB*cwbar*g1*vev^2 + cHWB*g2*swbar*vev^2 + g1*swbar*(1 + 2*cHB*vev^2 + 2*cHbox*vev^2 + cHD*vev^2) + cwbar*g2*(1 + 2*cHbox*vev^2 + cHD*vev^2 + 2*cHW*vev^2))*xiBG)/4,
     gc712 -> -1/4,
     gc713 -> -((cwbar*g2 + g1*swbar)*vev*(4*cHWB*cwbar*g1*vev^2 + 4*cHWB*g2*swbar*vev^2 + g1*swbar*(4 + 8*cHB*vev^2 + 4*cHbox*vev^2 + cHD*vev^2) + cwbar*g2*(4 + 4*cHbox*vev^2 + cHD*vev^2 + 8*cHW*vev^2))*xiBG)/16,
     gc714 -> -vev/8,
     gc715 -> (g2*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)))/2,
     gc716 -> (g2*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)))/2,
     gc717 -> -4*cHG,
     gc718 -> -4*cHG,
     gc719 -> -4*cHG,
     gc720 -> -4*cHG*vev,
     gc721 -> -1,
     gc722 -> -xiGBG^(-1),
     gc723 -> -1,
     gc724 -> -1,
     gc725 -> g3 + cHG*g3*vev^2,
     gc726 -> -4*cHG*g3*vev,
     gc727 -> -4*cHG*g3*vev,
     gc728 -> -4*cHG*g3*vev,
     gc729 -> -4*cHG*g3*vev,
     gc730 -> (4*cHG*g3*vev)/xiGBG,
     gc731 -> g3,
     gc732 -> -g3,
     gc733 -> g3/xiGBG,
     gc734 -> 4*cHG*g3*vev,
     gc735 -> 4*cHG*g3*vev,
     gc736 -> -g3,
     gc737 -> -(g3*(1 + cHG*vev^2)),
     gc738 -> 4*cHG*g3*vev,
     gc741 -> -4*cHG*g3*vev,
     gc742 -> -4*cHG*g3*vev,
     gc743 -> g3,
     gc744 -> 1/(2*vev),
     gc745 -> 1/(2*vev),
     gc746 -> (MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3])/(4*vev),
     gc747 -> (MTAbar*(-4 + cHD*vev^2) + Sqrt[2]*vev^3*Conjugate[ceH3x3])/(4*vev),
     gc748 -> (MTAbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 3*Sqrt[2]*vev^3*Conjugate[ceH3x3])/(4*vev),
     gc749 -> (MTAbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 3*Sqrt[2]*vev^3*Conjugate[ceH3x3])/(4*vev),
     gc750 -> MBbar*(-vev^(-1) + (cHD*vev)/4),
     gc751 -> MBbar*(-vev^(-1) + (cHD*vev)/4),
     gc752 -> (MBbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cdH3x3])/(4*vev),
     gc753 -> (MBbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cdH3x3])/(4*vev),
     gc754 -> MTbar*(vev^(-1) - (cHD*vev)/4),
     gc755 -> MTbar*(vev^(-1) - (cHD*vev)/4),
     gc756 -> (MTbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cuH3x3])/(4*vev),
     gc757 -> (MTbar*(-4 - 4*cHbox*vev^2 + cHD*vev^2) + 2*Sqrt[2]*vev^3*Conjugate[cuH3x3])/(4*vev),
     gc758 -> -((Sqrt[2]*MBbar*Conjugate[CKM3x3])/vev),
     gc759 -> -((Sqrt[2]*MBbar*Conjugate[CKM3x3])/vev),
     gc760 -> (Sqrt[2]*CKM3x3*MTbar)/vev,
     gc761 -> (Sqrt[2]*CKM3x3*MTbar)/vev,
     gc766 -> vev/Sqrt[2],
     gc767 -> vev/Sqrt[2],
     gc768 -> vev/Sqrt[2],
     gc769 -> -(1/Sqrt[2]),
     gc770 -> 1/Sqrt[2],
     gc771 -> -(1/Sqrt[2]),
     gc772 -> -(1/Sqrt[2]),
     gc773 -> 1/Sqrt[2],
     gc774 -> 1/Sqrt[2],
     gc775 -> (3*vev)/Sqrt[2],
     gc776 -> 1/Sqrt[2],
     gc777 -> 1/Sqrt[2],
     gc778 -> (3*vev)/Sqrt[2],
     gc779 -> (3*vev)/Sqrt[2],
     gc780 -> vev/Sqrt[2],
     gc781 -> vev/Sqrt[2],
     gc782 -> vev/Sqrt[2],
     gc783 -> -(1/Sqrt[2]),
     gc784 -> 1/Sqrt[2],
     gc785 -> -(1/Sqrt[2]),
     gc786 -> -(1/Sqrt[2]),
     gc787 -> 1/Sqrt[2],
     gc788 -> 1/Sqrt[2],
     gc789 -> (3*vev)/Sqrt[2],
     gc790 -> 1/Sqrt[2],
     gc791 -> 1/Sqrt[2],
     gc792 -> (3*vev)/Sqrt[2],
     gc793 -> (3*vev)/Sqrt[2],
     gc794 -> vev/Sqrt[2],
     gc795 -> vev/Sqrt[2],
     gc796 -> vev/Sqrt[2],
     gc797 -> -(1/Sqrt[2]),
     gc798 -> 1/Sqrt[2],
     gc799 -> -(1/Sqrt[2]),
     gc800 -> -(1/Sqrt[2]),
     gc801 -> 1/Sqrt[2],
     gc802 -> 1/Sqrt[2],
     gc803 -> (3*vev)/Sqrt[2],
     gc804 -> 1/Sqrt[2],
     gc805 -> 1/Sqrt[2],
     gc806 -> (3*vev)/Sqrt[2],
     gc807 -> (3*vev)/Sqrt[2],
     gc808 -> -(1/Sqrt[2]),
     gc809 -> -(1/Sqrt[2]),
     gc810 -> -(1/Sqrt[2]),
     gc811 -> -(1/Sqrt[2]),
     gc812 -> -(CKM1x3*vev*Conjugate[cuH1x3]),
     gc813 -> -(CKM1x3*vev*Conjugate[cuH1x3]),
     gc814 -> -(CKM1x3*vev*Conjugate[cuH1x3]),
     gc815 -> -(CKM1x3*vev*Conjugate[cuH1x3]),
     gc816 -> -(CKM2x3*vev*Conjugate[cuH2x3]),
     gc817 -> -(CKM2x3*vev*Conjugate[cuH2x3]),
     gc818 -> -(CKM2x3*vev*Conjugate[cuH2x3]),
     gc819 -> -(CKM2x3*vev*Conjugate[cuH2x3]),
     gc820 -> 1/Sqrt[2],
     gc821 -> 1/Sqrt[2],
     gc822 -> 1/Sqrt[2],
     gc823 -> 1/Sqrt[2],
     gc824 -> 1/6,
     gc825 -> 1/2,
     gc826 -> -1/2,
     gc830 -> -1,
     gc831 -> -1,
     gc832 -> -1,
     gc833 -> -1,
     gc834 -> -(cuH1x3*vev*Conjugate[CKM1x3]),
     gc835 -> -(cuH1x3*vev*Conjugate[CKM1x3]),
     gc836 -> -(cuH1x3*vev*Conjugate[CKM1x3]),
     gc837 -> -(cuH1x3*vev*Conjugate[CKM1x3]),
     gc838 -> -(cuH2x3*vev*Conjugate[CKM2x3]),
     gc839 -> -(cuH2x3*vev*Conjugate[CKM2x3]),
     gc840 -> -(cuH2x3*vev*Conjugate[CKM2x3]),
     gc841 -> -(cuH2x3*vev*Conjugate[CKM2x3]),
     gc842 -> 1/2,
     gc843 -> g2/8,
     gc844 -> (cHD*g2*vev)/2,
     gc845 -> (cHD*g2*vev)/2,
     gc846 -> (cHD*g2*vev)/2,
     gc847 -> -(cHD*g2*vev)/2,
     gc848 -> -(cHD*g2*vev)/2,
     gc849 -> -(cHD*g2*vev)/2,
     gc850 -> g2/8,
     gc851 -> (cHD*g2*vev)/2,
     gc852 -> (cHD*g2*vev)/2,
     gc853 -> -(cHD*g2*vev)/2,
     gc854 -> -(cHD*g2*vev)/2,
     gc855 -> -(cHD*g2*vev)/2,
     gc856 -> (cHD*g2*vev)/2,
     gc857 -> (cHD*g2*vev)/2,
     gc858 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc859 -> -(cHD*g2*vev)/2,
     gc860 -> (cHD*g2*vev)/2,
     gc861 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc862 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc863 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc864 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc865 -> (2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc866 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc867 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc868 -> 2*g2*vev,
     gc869 -> 2*g2*vev,
     gc870 -> 2*g2*vev,
     gc871 -> (2*g2*vev)/xiBG,
     gc872 -> g2*swbar,
     gc873 -> g2*swbar,
     gc874 -> (g2*swbar)/xiBG,
     gc875 -> 2*g2*vev,
     gc876 -> (2*g2*vev)/xiBG,
     gc877 -> 2*g2*vev,
     gc878 -> 2*g2*vev,
     gc879 -> g2*swbar,
     gc880 -> (g2*swbar)/xiBG,
     gc881 -> g2*swbar,
     gc882 -> -2*cHWB*g2*vev,
     gc883 -> -2*cHWB*g2*vev,
     gc884 -> -2*cHWB*g2*vev,
     gc885 -> (-2*cHWB*g2*vev)/xiBG,
     gc886 -> -g2/2,
     gc887 -> -g2/2,
     gc888 -> -g2/2,
     gc889 -> -g2/(2*xiBG),
     gc890 -> -2*cHWB*g2*vev,
     gc891 -> (2*cHWB*g2*vev)/xiBG,
     gc892 -> -2*cHWB*g2*vev,
     gc893 -> -2*cHWB*g2*vev,
     gc894 -> -g2/2,
     gc895 -> -g2/(2*xiBG),
     gc896 -> -g2/(2*xiBG),
     gc897 -> -g2/2,
     gc898 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc899 -> 2*g2*(cHWB*cwbar - 2*cHW*swbar)*vev,
     gc900 -> 2*cHWB*cwbar^2*g2*vev,
     gc902 -> 4*cHW*g2*swbar*vev,
     gc904 -> 4*cHW*cwbar*g2*vev,
     gc905 -> -2*cHWB*g2*swbar^2*vev,
     gc906 -> -2*g2*(2*cHW*cwbar + cHWB*swbar)*vev,
     gc907 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc908 -> (g2*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)))/2,
     gc909 -> (g2*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)))/2,
     gc910 -> -(g2*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)))/2,
     gc911 -> (g2*(-(cHWB*swbar*vev^2) + 2*cwbar*(1 + cHW*vev^2)))/2,
     gc912 -> cHD*g2^2*vev^2,
     gc913 -> cHD*g2^2*vev^2,
     gc914 -> cHD*g2^2*vev^2,
     gc915 -> g2/8,
     gc916 -> -(cHD*g2*vev)/2,
     gc917 -> -(cHD*g2*vev)/2,
     gc918 -> -(cHD*g2*vev)/2,
     gc919 -> -(cHD*g2*vev)/2,
     gc920 -> -(cHD*g2*vev)/2,
     gc921 -> -(cHD*g2*vev)/2,
     gc922 -> g2/8,
     gc923 -> -(cHD*g2*vev)/2,
     gc924 -> -(cHD*g2*vev)/2,
     gc925 -> -(cHD*g2*vev)/2,
     gc926 -> -(cHD*g2*vev)/2,
     gc927 -> -(cHD*g2*vev)/2,
     gc928 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc929 -> (cHD*g2*vev)/2,
     gc930 -> -(cHD*g2*vev)/2,
     gc931 -> (cHD*g2*vev)/2,
     gc932 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc933 -> (cHD*g2*vev)/2,
     gc934 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc935 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc936 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc937 -> (-2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc938 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc939 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc940 -> -2*g2*vev,
     gc941 -> (-2*g2*vev)/xiBG,
     gc942 -> -2*g2*vev,
     gc943 -> -2*g2*vev,
     gc944 -> g2*swbar,
     gc945 -> (g2*swbar)/xiBG,
     gc946 -> g2*swbar,
     gc947 -> 2*cHWB*g2*vev,
     gc948 -> 2*cHWB*g2*vev,
     gc949 -> 2*cHWB*g2*vev,
     gc950 -> (2*cHWB*g2*vev)/xiBG,
     gc951 -> -g2/2,
     gc952 -> -g2/(2*xiBG),
     gc953 -> 2*cHWB*g2*vev,
     gc954 -> (-2*cHWB*g2*vev)/xiBG,
     gc955 -> 2*cHWB*g2*vev,
     gc956 -> 2*cHWB*g2*vev,
     gc957 -> -g2/(2*xiBG),
     gc958 -> -g2/2,
     gc959 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc960 -> -2*g2*(cHWB*cwbar - 2*cHW*swbar)*vev,
     gc961 -> -2*cHWB*cwbar^2*g2*vev,
     gc963 -> -4*cHW*g2*swbar*vev,
     gc965 -> -4*cHW*cwbar*g2*vev,
     gc966 -> 2*cHWB*g2*swbar^2*vev,
     gc967 -> 2*g2*(2*cHW*cwbar + cHWB*swbar)*vev,
     gc968 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc969 -> -(g2*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)))/2,
     gc970 -> (g2*(-(cHWB*cwbar*vev^2) + 2*swbar*(1 + cHW*vev^2)))/2,
     gc971 -> (g2*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)))/2,
     gc972 -> (g2*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)))/2,
     gc973 -> -g2,
     gc974 -> g2,
     gc975 -> -g2,
     gc976 -> -(g2/xiBG),
     gc977 -> 2*g2*vev,
     gc978 -> 2*g2*vev,
     gc979 -> 2*g2*vev,
     gc980 -> (-2*g2*vev)/xiBG,
     gc981 -> cHD*g2^2*vev^2,
     gc982 -> cHD*g2^2*vev^2,
     gc983 -> cHD*g2^2*vev^2,
     gc984 -> g2/8,
     gc985 -> g2/8,
     gc986 -> (cHD*g2*vev)/2,
     gc987 -> (cHD*g2*vev)/2,
     gc988 -> (cHD*g2*vev)/2,
     gc989 -> (cHD*g2*vev)/2,
     gc990 -> -(cHD*g2*vev)/2,
     gc991 -> -(cHD*g2*vev)/2,
     gc992 -> -(cHD*g2*vev)/2,
     gc993 -> -(cHD*g2*vev)/2,
     gc994 -> g2/8,
     gc995 -> g2/8,
     gc996 -> (cHD*g2*vev)/2,
     gc997 -> (cHD*g2*vev)/2,
     gc998 -> -(cHD*g2*vev)/2,
     gc999 -> -(cHD*g2*vev)/2,
     gc1000 -> -(cHD*g2*vev)/2,
     gc1001 -> -(cHD*g2*vev)/2,
     gc1002 -> (cHD*g2*vev)/2,
     gc1003 -> (cHD*g2*vev)/2,
     gc1004 -> (cHD*g2*vev)/2,
     gc1005 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1006 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1007 -> -(cHD*g2*vev)/2,
     gc1008 -> (cHD*g2*vev)/2,
     gc1009 -> (cHD*g2*vev)/2,
     gc1010 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1011 -> -(g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1012 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1013 -> (-2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc1014 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1015 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1016 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1017 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1018 -> 2*g2*vev,
     gc1019 -> 2*g2*vev,
     gc1020 -> 2*g2*vev,
     gc1021 -> 2*g2*vev,
     gc1022 -> (g2*swbar)/xiBG,
     gc1023 -> g2*swbar,
     gc1024 -> g2*swbar,
     gc1025 -> -2*cHWB*g2*vev,
     gc1026 -> (2*cHWB*g2*vev)/xiBG,
     gc1027 -> -2*cHWB*g2*vev,
     gc1028 -> -2*cHWB*g2*vev,
     gc1029 -> -g2/(2*xiBG),
     gc1030 -> -g2/2,
     gc1031 -> -2*cHWB*g2*vev,
     gc1032 -> -2*cHWB*g2*vev,
     gc1033 -> -2*cHWB*g2*vev,
     gc1034 -> -2*cHWB*g2*vev,
     gc1035 -> -g2/2,
     gc1036 -> -g2/2,
     gc1037 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1040 -> -2*g2*(cHWB*cwbar - 2*cHW*swbar)*vev,
     gc1041 -> -2*cHWB*cwbar^2*g2*vev,
     gc1042 -> -(g2*(cHWB*cwbar*vev^2 + 2*swbar*(1 + cHW*vev^2)))/2,
     gc1044 -> -4*cHW*g2*swbar*vev,
     gc1046 -> -4*cHW*cwbar*g2*vev,
     gc1047 -> g2*(swbar - (cHWB*cwbar*vev^2)/2 + cHW*swbar*vev^2),
     gc1048 -> (cHWB*g2*swbar*vev^2)/2 + cwbar*(g2 + cHW*g2*vev^2),
     gc1049 -> 2*cHWB*g2*swbar^2*vev,
     gc1052 -> 2*g2*(2*cHW*cwbar + cHWB*swbar)*vev,
     gc1053 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1054 -> (g2*(cHWB*swbar*vev^2 - 2*cwbar*(1 + cHW*vev^2)))/2,
     gc1055 -> cHD*g2^2*vev^2,
     gc1056 -> cHD*g2^2*vev^2,
     gc1057 -> cHD*g2^2*vev^2,
     gc1059 -> -(g2^2*(1 + cHbox*vev^2 + 2*cHW*vev^2))/2,
     gc1060 -> (g2^2*(1 + cHbox*vev^2 + cHD*vev^2 + 2*cHW*vev^2))/2,
     gc1061 -> (g2^2*vev*(4 + cHD*vev^2 + 8*cHW*vev^2))/8,
     gc1062 -> (2*g2*vev)/xiBG,
     gc1068 -> -(g2/xiBG),
     gc1069 -> g2,
     gc1070 -> -2*g2*vev,
     gc1071 -> -2*g2*vev,
     gc1072 -> -2*g2*vev,
     gc1073 -> cHD*g2^2*vev^2,
     gc1074 -> cHD*g2^2*vev^2,
     gc1075 -> cHD*g2^2*vev^2,
     gc1077 -> g2/8,
     gc1078 -> g2/8,
     gc1079 -> -(cHD*g2*vev)/2,
     gc1080 -> -(cHD*g2*vev)/2,
     gc1081 -> -(cHD*g2*vev)/2,
     gc1082 -> -(cHD*g2*vev)/2,
     gc1083 -> -(cHD*g2*vev)/2,
     gc1084 -> -(cHD*g2*vev)/2,
     gc1085 -> -(cHD*g2*vev)/2,
     gc1086 -> -(cHD*g2*vev)/2,
     gc1087 -> g2/8,
     gc1088 -> g2/8,
     gc1089 -> -(cHD*g2*vev)/2,
     gc1090 -> -(cHD*g2*vev)/2,
     gc1091 -> -(cHD*g2*vev)/2,
     gc1092 -> -(cHD*g2*vev)/2,
     gc1093 -> -(cHD*g2*vev)/2,
     gc1094 -> -(cHD*g2*vev)/2,
     gc1095 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1096 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1097 -> (cHD*g2*vev)/2,
     gc1098 -> -(cHD*g2*vev)/2,
     gc1099 -> (cHD*g2*vev)/2,
     gc1100 -> (cHD*g2*vev)/2,
     gc1101 -> -(cHD*g2*vev)/2,
     gc1102 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1103 -> (g2*(4 + 4*cHbox*vev^2 - cHD*vev^2 + 4*cHW*vev^2))/8,
     gc1104 -> (cHD*g2*vev)/2,
     gc1105 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1106 -> (2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc1107 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1108 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1109 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1110 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1111 -> 2*cHWB*g2*vev,
     gc1112 -> (-2*cHWB*g2*vev)/xiBG,
     gc1113 -> 2*cHWB*g2*vev,
     gc1114 -> 2*cHWB*g2*vev,
     gc1115 -> 2*cHWB*g2*vev,
     gc1116 -> 2*cHWB*g2*vev,
     gc1117 -> 2*cHWB*g2*vev,
     gc1118 -> 2*cHWB*g2*vev,
     gc1119 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1122 -> 2*g2*(cHWB*cwbar - 2*cHW*swbar)*vev,
     gc1123 -> 2*cHWB*cwbar^2*g2*vev,
     gc1124 -> g2*(swbar + (cHWB*cwbar*vev^2)/2 + cHW*swbar*vev^2),
     gc1126 -> 4*cHW*g2*swbar*vev,
     gc1128 -> 4*cHW*cwbar*g2*vev,
     gc1129 -> (g2*(cHWB*cwbar*vev^2 - 2*swbar*(1 + cHW*vev^2)))/2,
     gc1130 -> -(g2*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)))/2,
     gc1131 -> -2*cHWB*g2*swbar^2*vev,
     gc1134 -> -2*g2*(2*cHW*cwbar + cHWB*swbar)*vev,
     gc1135 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1136 -> -(cHWB*g2*swbar*vev^2)/2 + cwbar*(g2 + cHW*g2*vev^2),
     gc1137 -> (g2^2*(1 + cHbox*vev^2 + 2*cHW*vev^2))/2,
     gc1138 -> -(g2^2*(1 + cHbox*vev^2 + cHD*vev^2 + 2*cHW*vev^2))/2,
     gc1139 -> -(g2^2*vev*(4 + cHD*vev^2 + 8*cHW*vev^2))/8,
     gc1140 -> (-2*g2*vev)/xiBG,
     gc1146 -> -(g2/xiBG),
     gc1147 -> -g2,
     gc1148 -> 2*g2*vev,
     gc1149 -> 2*g2*vev,
     gc1150 -> 2*g2*vev,
     gc1151 -> cHD*g2^2*vev^2,
     gc1152 -> cHD*g2^2*vev^2,
     gc1153 -> cHD*g2^2*vev^2,
     gc1161 -> -g2,
     gc1162 -> 2*g2*vev,
     gc1163 -> 2*g2*vev,
     gc1164 -> 2*g2*vev,
     gc1165 -> 2*g2*vev,
     gc1166 -> cHD*g2^2*vev^2,
     gc1167 -> cHD*g2^2*vev^2,
     gc1168 -> cHD*g2^2*vev^2,
     gc1170 -> 1/4,
     gc1171 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1172 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1173 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1174 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1175 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1176 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1177 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1178 -> 1/4,
     gc1179 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1180 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1181 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1182 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1183 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1184 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1185 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1186 -> (cHWB*g2*swbar*vev^2 - g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) - cwbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc1187 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1188 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1189 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1190 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1191 -> (cHWB*g2*swbar*vev^2 - g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) - cwbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc1192 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1193 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1194 -> 2*cHWB*cwbar^2*g2*vev,
     gc1195 -> -2*cHWB*cwbar^2*g2*vev,
     gc1197 -> 4*cHW*cwbar*g2*vev,
     gc1199 -> -4*cHW*cwbar*g2*vev,
     gc1200 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1201 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1202 -> -(g2*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)))/2,
     gc1203 -> (g2*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)))/2,
     gc1204 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1205 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1206 -> cwbar*g2,
     gc1207 -> cwbar*g2,
     gc1208 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1209 -> (-2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc1210 -> cwbar*g2,
     gc1211 -> (cwbar*g2)/xiBG,
     gc1212 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1213 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1214 -> cwbar*g2,
     gc1215 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1216 -> (2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc1217 -> (cwbar*g2)/xiBG,
     gc1218 -> (2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc1221 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1222 -> (cwbar*g2)/xiBG,
     gc1223 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1224 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1225 -> cwbar*g2,
     gc1226 -> (-2*cHWB*cwbar*g2*swbar*vev)/xiBG,
     gc1229 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1230 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1231 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1232 -> 1/4,
     gc1233 -> 1/4,
     gc1234 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1235 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1236 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1237 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1238 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1239 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1240 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1241 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1242 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1243 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1244 -> 1/4,
     gc1245 -> 1/4,
     gc1246 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1247 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1248 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1249 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1250 -> (cHD*(cwbar*g2 - g1*swbar)*vev)/2,
     gc1251 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1252 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1253 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1254 -> (cHWB*g2*swbar*vev^2 - g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) - cwbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc1255 -> (cHWB*g2*swbar*vev^2 - g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) - cwbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc1256 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1257 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1258 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1259 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1260 -> (cHWB*cwbar*g1*vev^2 - cHWB*g2*swbar*vev^2 + g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) + cwbar*g2*(-2 + cHD*vev^2 - 2*cHW*vev^2))/4,
     gc1261 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1262 -> (cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1263 -> (cHWB*g2*swbar*vev^2 - g1*swbar*(2 + 2*cHB*vev^2 + cHD*vev^2) - cwbar*(cHWB*g1*vev^2 + g2*(-2 + cHD*vev^2 - 2*cHW*vev^2)))/4,
     gc1264 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1265 -> -(cHD*(cwbar*g2 + g1*swbar)*vev)/2,
     gc1266 -> -2*cHWB*cwbar^2*g2*vev,
     gc1267 -> 2*cHWB*cwbar^2*g2*vev,
     gc1270 -> -4*cHW*cwbar*g2*vev,
     gc1271 -> (cHWB*g2*swbar*vev^2)/2 + cwbar*(g2 + cHW*g2*vev^2),
     gc1274 -> 4*cHW*cwbar*g2*vev,
     gc1275 -> -(g2*(cHWB*swbar*vev^2 + 2*cwbar*(1 + cHW*vev^2)))/2,
     gc1276 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1277 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1280 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1281 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1282 -> (cwbar*g2)/xiBG,
     gc1283 -> cwbar*g2,
     gc1286 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1287 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1288 -> cwbar*g2,
     gc1293 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1294 -> 2*cHWB*cwbar*g2*swbar*vev,
     gc1295 -> cwbar*g2,
     gc1300 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1301 -> -2*cHWB*cwbar*g2*swbar*vev,
     gc1306 -> (cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1307 -> (cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1308 -> (cwbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 - cHl13x3*vev^2 + cHl33x3*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(2 - 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2 + 2*cHW*vev^2)))/4,
     gc1309 -> (-(cHWB*cwbar*g2*vev^2) - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) + 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1310 -> (-(cHWB*cwbar*g2*vev^2) - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) + 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1311 -> (-(cHWB*cwbar*g2*vev^2) - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) + 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2))/4,
     gc1312 -> (cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1313 -> (cHWB*cwbar*g2*vev^2 - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) - 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1314 -> (cwbar*(cHWB*g2*vev^2 + 2*g1*(1 + cHB*vev^2 - cHl13x3*vev^2 + cHl33x3*vev^2)) - swbar*(cHWB*g1*vev^2 + g2*(2 - 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2 + 2*cHW*vev^2)))/4,
     gc1315 -> (-(cHWB*cwbar*g2*vev^2) - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) + 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1316 -> (-(cHWB*cwbar*g2*vev^2) - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2) + 2*g2*swbar*(1 + cHW*vev^2))/4,
     gc1317 -> (-(cHWB*cwbar*g2*vev^2) - cHWB*g1*swbar*vev^2 + 2*cwbar*g1*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) + 2*g2*swbar*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2))/4,
     gc1318 -> (3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1319 -> (3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) - g2*swbar*(6 - 6*cHq13x3*vev^2 + 6*cHq33x3*vev^2 + 6*cHW*vev^2))/12,
     gc1320 -> (3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1321 -> (-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2))/12,
     gc1322 -> (-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1323 -> (-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1324 -> (3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1325 -> (3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) - g2*swbar*(6 - 6*cHq13x3*vev^2 + 6*cHq33x3*vev^2 + 6*cHW*vev^2))/12,
     gc1326 -> (3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) - 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1327 -> (-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*g2*swbar*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2))/12,
     gc1328 -> (-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1329 -> (-3*cHWB*cwbar*g2*vev^2 + cHWB*g1*swbar*vev^2 - 2*cwbar*g1*(1 + cHB*vev^2) + 6*g2*swbar*(1 + cHW*vev^2))/12,
     gc1330 -> -g3 - cHG*g3*vev^2,
     gc1331 -> -g3 - cHG*g3*vev^2,
     gc1332 -> -g3 - cHG*g3*vev^2,
     gc1333 -> -g3 - cHG*g3*vev^2,
     gc1334 -> -g3 - cHG*g3*vev^2,
     gc1335 -> -g3 - cHG*g3*vev^2,
     gc1336 -> -g3 - cHG*g3*vev^2,
     gc1337 -> -g3 - cHG*g3*vev^2,
     gc1338 -> -g3 - cHG*g3*vev^2,
     gc1339 -> -g3 - cHG*g3*vev^2,
     gc1340 -> -g3 - cHG*g3*vev^2,
     gc1341 -> -g3 - cHG*g3*vev^2,
     gc1342 -> -((CKM2x3*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1343 -> -((CKM2x1*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1344 -> -((CKM2x2*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1345 -> -((g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2))/Sqrt[2]),
     gc1346 -> -((CKM3x1*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1347 -> -((CKM3x2*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1348 -> -((CKM1x3*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1349 -> -((CKM1x1*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1350 -> -((CKM1x2*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1351 -> -((CKM2x3*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1352 -> -((CKM2x1*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1353 -> -((CKM2x2*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1354 -> -((g2*(CKM3x3 + cHq33x3*vev^2 + cHW*CKM3x3*vev^2))/Sqrt[2]),
     gc1355 -> -((CKM3x1*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1356 -> -((CKM3x2*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1357 -> -((CKM1x3*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1358 -> -((CKM1x1*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1359 -> -((CKM1x2*g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1360 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM2x3])/Sqrt[2]),
     gc1361 -> -((g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3]))/Sqrt[2]),
     gc1362 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM1x3])/Sqrt[2]),
     gc1363 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM2x1])/Sqrt[2]),
     gc1364 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM3x1])/Sqrt[2]),
     gc1365 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM1x1])/Sqrt[2]),
     gc1366 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM2x2])/Sqrt[2]),
     gc1367 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM3x2])/Sqrt[2]),
     gc1368 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM1x2])/Sqrt[2]),
     gc1369 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM2x3])/Sqrt[2]),
     gc1370 -> -((g2*(cHq33x3*vev^2 + Conjugate[CKM3x3] + cHW*vev^2*Conjugate[CKM3x3]))/Sqrt[2]),
     gc1371 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM1x3])/Sqrt[2]),
     gc1372 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM2x1])/Sqrt[2]),
     gc1373 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM3x1])/Sqrt[2]),
     gc1374 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM1x1])/Sqrt[2]),
     gc1375 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM2x2])/Sqrt[2]),
     gc1376 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM3x2])/Sqrt[2]),
     gc1377 -> -((g2*(1 + cHW*vev^2)*Conjugate[CKM1x2])/Sqrt[2]),
     gc1378 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1379 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1380 -> -((g2*(1 + cHl33x3*vev^2 + cHW*vev^2))/Sqrt[2]),
     gc1381 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1382 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1383 -> -((g2*(1 + cHl33x3*vev^2 + cHW*vev^2))/Sqrt[2]),
     gc1384 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1385 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1386 -> -((g2*(1 + cHl33x3*vev^2 + cHW*vev^2))/Sqrt[2]),
     gc1387 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1388 -> -((g2*(1 + cHW*vev^2))/Sqrt[2]),
     gc1389 -> -((g2*(1 + cHl33x3*vev^2 + cHW*vev^2))/Sqrt[2]),
     gc1390 -> (cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1391 -> (cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2))/12,
     gc1392 -> (cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1393 -> (cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1394 -> (cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 - 3*cHq33x3*vev^2) + 6*cwbar*g2*(-1 + cHq13x3*vev^2 - cHq33x3*vev^2 - cHW*vev^2))/12,
     gc1395 -> (cHWB*cwbar*g1*vev^2 - 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) - 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1396 -> (cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2))/12,
     gc1397 -> (cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1398 -> (cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1399 -> (cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2 + 3*cHq13x3*vev^2 + 3*cHq33x3*vev^2) + 6*cwbar*g2*(1 + cHq13x3*vev^2 + cHq33x3*vev^2 + cHW*vev^2))/12,
     gc1400 -> (cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1401 -> (cHWB*cwbar*g1*vev^2 + 3*cHWB*g2*swbar*vev^2 + 2*g1*swbar*(1 + cHB*vev^2) + 6*cwbar*g2*(1 + cHW*vev^2))/12,
     gc1402 -> (-(cHWB*cwbar*g1*vev^2) - cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1403 -> (-(cHWB*cwbar*g1*vev^2) - cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1404 -> (-(cHWB*cwbar*g1*vev^2) - cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 + cHl33x3*vev^2) - cwbar*g2*(2 - 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2 + 2*cHW*vev^2))/4,
     gc1405 -> (-(cHWB*cwbar*g1*vev^2) - cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1406 -> (-(cHWB*cwbar*g1*vev^2) - cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) - 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1407 -> (-(cHWB*cwbar*g1*vev^2) - cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 + cHl33x3*vev^2) - cwbar*g2*(2 - 2*cHl13x3*vev^2 + 2*cHl33x3*vev^2 + 2*cHW*vev^2))/4,
     gc1408 -> (-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) + 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1409 -> (-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) + 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1410 -> (-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) + 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2))/4,
     gc1411 -> (-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) + 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1412 -> (-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2) + 2*cwbar*g2*(1 + cHW*vev^2))/4,
     gc1413 -> (-(cHWB*cwbar*g1*vev^2) + cHWB*g2*swbar*vev^2 - 2*g1*swbar*(1 + cHB*vev^2 - cHl13x3*vev^2 - cHl33x3*vev^2) + 2*cwbar*g2*(1 + cHl13x3*vev^2 + cHl33x3*vev^2 + cHW*vev^2))/4,
     gc1414 -> -((cHl13x3 - cHl33x3)*(cwbar*g1 - g2*swbar)*vev),
     gc1415 -> -((cHl13x3 - cHl33x3)*(cwbar*g1 - g2*swbar)*vev),
     gc1416 -> -((cHl13x3 - cHl33x3)*(cwbar*g1 - g2*swbar)*vev),
     gc1417 -> -((cHl13x3 - cHl33x3)*(cwbar*g1 - g2*swbar)*vev),
     gc1418 -> -1,
     gc1419 -> -1,
     gc1421 -> -1,
     gc1422 -> -1,
     gc1424 -> -cHl13x3 - cHl33x3,
     gc1425 -> -cHl13x3 - cHl33x3,
     gc1426 -> cHl13x3 + cHl33x3,
     gc1427 -> -cHl13x3 - cHl33x3,
     gc1428 -> -(cHl13x3*g2*vev),
     gc1429 -> -(cHl13x3*g2*vev),
     gc1430 -> -(cHl13x3*g2*vev),
     gc1431 -> -(cHl13x3*g2*vev),
     gc1432 -> -(cHl13x3*g2*vev),
     gc1433 -> -(cHl13x3*g2*vev),
     gc1434 -> -(cHl13x3*g2*vev),
     gc1435 -> -(cHl13x3*g2*vev),
     gc1436 -> (cHl13x3 - cHl33x3)*(cwbar*g2 + g1*swbar)*vev,
     gc1437 -> (cHl13x3 - cHl33x3)*(cwbar*g2 + g1*swbar)*vev,
     gc1438 -> (cHl13x3 - cHl33x3)*(cwbar*g2 + g1*swbar)*vev,
     gc1439 -> (cHl13x3 - cHl33x3)*(cwbar*g2 + g1*swbar)*vev,
     gc1440 -> -(1/Sqrt[2]),
     gc1441 -> -(1/Sqrt[2]),
     gc1442 -> -(1/Sqrt[2]),
     gc1443 -> -(1/Sqrt[2]),
     gc1452 -> -(1/Sqrt[2]),
     gc1453 -> -(1/Sqrt[2]),
     gc1454 -> -(1/Sqrt[2]),
     gc1455 -> -(1/Sqrt[2]),
     gc1456 -> 1/Sqrt[2],
     gc1457 -> 1/Sqrt[2],
     gc1458 -> 1/Sqrt[2],
     gc1459 -> 1/Sqrt[2],
     gc1460 -> -1,
     gc1461 -> -1,
     gc1462 -> -1,
     gc1463 -> -1,
     gc1464 -> -1,
     gc1465 -> -1,
     gc1466 -> -1,
     gc1467 -> -1,
     gc1468 -> 1/Sqrt[2],
     gc1469 -> 1/Sqrt[2],
     gc1470 -> 1/Sqrt[2],
     gc1471 -> 1/Sqrt[2],
     gc1472 -> -(1/Sqrt[2]),
     gc1473 -> -(1/Sqrt[2]),
     gc1474 -> -(1/Sqrt[2]),
     gc1475 -> -(1/Sqrt[2]),
     gc1484 -> -(1/Sqrt[2]),
     gc1485 -> -(1/Sqrt[2]),
     gc1486 -> -(1/Sqrt[2]),
     gc1487 -> -(1/Sqrt[2]),
     gc1492 -> Sqrt[2]*cHl33x3,
     gc1493 -> Sqrt[2]*cHl33x3,
     gc1494 -> Sqrt[2]*cHl33x3,
     gc1495 -> Sqrt[2]*cHl33x3,
     gc1508 -> Sqrt[2]*cHl33x3,
     gc1509 -> Sqrt[2]*cHl33x3,
     gc1510 -> Sqrt[2]*cHl33x3,
     gc1511 -> Sqrt[2]*cHl33x3,
     gc1520 -> 1/Sqrt[2],
     gc1521 -> 1/Sqrt[2],
     gc1522 -> 1/Sqrt[2],
     gc1523 -> 1/Sqrt[2],
     gc1524 -> 1/Sqrt[2],
     gc1525 -> 1/Sqrt[2],
     gc1526 -> 1/Sqrt[2],
     gc1527 -> 1/Sqrt[2],
     gc1528 -> 1/Sqrt[2],
     gc1529 -> 1/Sqrt[2],
     gc1530 -> 1/Sqrt[2],
     gc1531 -> 1/Sqrt[2],
     gc1532 -> 1/Sqrt[2],
     gc1533 -> 1/Sqrt[2],
     gc1534 -> 1/Sqrt[2],
     gc1535 -> 1/Sqrt[2],
     gc1536 -> 1/Sqrt[2],
     gc1537 -> 1/Sqrt[2],
     gc1538 -> 1/Sqrt[2],
     gc1539 -> 1/Sqrt[2],
     gc1540 -> 1/Sqrt[2],
     gc1541 -> 1/Sqrt[2],
     gc1542 -> 1/Sqrt[2],
     gc1543 -> 1/Sqrt[2],
     gc1544 -> 1/Sqrt[2],
     gc1545 -> 1/Sqrt[2],
     gc1546 -> 1/Sqrt[2],
     gc1547 -> 1/Sqrt[2],
     gc1548 -> 1/Sqrt[2],
     gc1549 -> 1/Sqrt[2],
     gc1550 -> 1/Sqrt[2],
     gc1551 -> 1/Sqrt[2],
     gc1552 -> 2*cll3x3x3x3,
     gc1553 -> 1/6,
     gc1558 -> 1/6,
     gc1559 -> 1/Sqrt[2],
     gc1560 -> 1/Sqrt[2],
     gc1561 -> 1/Sqrt[2],
     gc1562 -> 1/Sqrt[2],
     gc1563 -> -(1/Sqrt[2]),
     gc1564 -> -(1/Sqrt[2]),
     gc1565 -> -(1/Sqrt[2]),
     gc1566 -> -(1/Sqrt[2]),
     gc1567 -> 1/Sqrt[2],
     gc1568 -> 1/Sqrt[2],
     gc1569 -> 1/Sqrt[2],
     gc1570 -> 1/Sqrt[2],
     gc1571 -> 1/Sqrt[2],
     gc1572 -> 1/Sqrt[2],
     gc1573 -> 1/Sqrt[2],
     gc1574 -> 1/Sqrt[2],
     gc1575 -> 1/Sqrt[2],
     gc1576 -> 1/Sqrt[2],
     gc1577 -> 1/Sqrt[2],
     gc1578 -> 1/Sqrt[2],
     gc1579 -> -(1/Sqrt[2]),
     gc1580 -> -(1/Sqrt[2]),
     gc1581 -> -(1/Sqrt[2]),
     gc1582 -> -(1/Sqrt[2]),
     gc1583 -> 1/Sqrt[2],
     gc1584 -> 1/Sqrt[2],
     gc1585 -> 1/Sqrt[2],
     gc1586 -> 1/Sqrt[2],
     gc1587 -> 1/Sqrt[2],
     gc1588 -> 1/Sqrt[2],
     gc1589 -> 1/Sqrt[2],
     gc1590 -> 1/Sqrt[2],
     gc1591 -> 1/Sqrt[2],
     gc1592 -> 1/Sqrt[2],
     gc1593 -> 1/Sqrt[2],
     gc1594 -> 1/Sqrt[2],
     gc1595 -> 1/Sqrt[2],
     gc1596 -> 1/Sqrt[2],
     gc1597 -> 1/Sqrt[2],
     gc1598 -> 1/Sqrt[2],
     gc1599 -> -((g3*vev)/Sqrt[2]),
     gc1600 -> -((g3*vev)/Sqrt[2]),
     gc1601 -> -((g3*vev)/Sqrt[2]),
     gc1606 -> -1,
     gc1607 -> -1,
     gc1608 -> -1,
     gc1609 -> -1,
     gc1610 -> -(1/Sqrt[2]),
     gc1611 -> -(1/Sqrt[2]),
     gc1612 -> 1/Sqrt[2],
     gc1613 -> 1/Sqrt[2],
     gc1614 -> -(1/Sqrt[2]),
     gc1615 -> -(1/Sqrt[2]),
     gc1616 -> 1/Sqrt[2],
     gc1617 -> 1/Sqrt[2],
     gc1618 -> -((g3*vev)/Sqrt[2]),
     gc1619 -> -((g3*vev)/Sqrt[2]),
     gc1620 -> -((g3*vev)/Sqrt[2]),
     gc1621 -> -((g2*vev)/Sqrt[2]),
     gc1622 -> (g2*vev)/Sqrt[2],
     gc1623 -> -((g2*vev)/Sqrt[2]),
     gc1624 -> -((g2*vev)/Sqrt[2]),
     gc1625 -> (g2*vev)/Sqrt[2],
     gc1626 -> -((g2*vev)/Sqrt[2]),
     gc1627 -> (g2*vev)/Sqrt[2],
     gc1628 -> (g2*vev)/Sqrt[2],
     gc1629 -> -((g2*vev)/Sqrt[2]),
     gc1630 -> (g2*vev)/Sqrt[2],
     gc1631 -> -((g2*vev)/Sqrt[2]),
     gc1632 -> -((g2*vev)/Sqrt[2]),
     gc1633 -> Conjugate[ceW3x3],
     gc1634 -> Conjugate[ceW3x3],
     gc1635 -> Conjugate[ceW3x3],
     gc1636 -> Conjugate[ceW3x3],
     gc1637 -> -(g2*swbar*vev*Conjugate[ceW3x3]),
     gc1638 -> -(g2*swbar*vev*Conjugate[ceW3x3]),
     gc1639 -> -(g2*swbar*vev*Conjugate[ceW3x3]),
     gc1640 -> -(g2*swbar*vev*Conjugate[ceW3x3]),
     gc1641 -> cwbar*g2*vev*Conjugate[ceW3x3],
     gc1642 -> cwbar*g2*vev*Conjugate[ceW3x3],
     gc1643 -> cwbar*g2*vev*Conjugate[ceW3x3],
     gc1644 -> cwbar*g2*vev*Conjugate[ceW3x3],
     gc1645 -> g2*swbar*vev,
     gc1646 -> g2*swbar*vev,
     gc1647 -> g2*swbar*vev,
     gc1648 -> g2*swbar*vev,
     gc1649 -> -(cwbar*g2*vev),
     gc1650 -> -(cwbar*g2*vev),
     gc1651 -> -(cwbar*g2*vev),
     gc1652 -> -(cwbar*g2*vev),
     gc1653 -> -(g2*swbar*vev),
     gc1654 -> -(g2*swbar*vev),
     gc1655 -> -(g2*swbar*vev),
     gc1656 -> -(g2*swbar*vev),
     gc1657 -> cwbar*g2*vev,
     gc1658 -> cwbar*g2*vev,
     gc1659 -> cwbar*g2*vev,
     gc1660 -> cwbar*g2*vev,
     gc1661 -> -ceW3x3,
     gc1662 -> -ceW3x3,
     gc1663 -> -ceW3x3,
     gc1664 -> -ceW3x3,
     gc1665 -> ceW3x3*g2*swbar*vev,
     gc1666 -> ceW3x3*g2*swbar*vev,
     gc1667 -> ceW3x3*g2*swbar*vev,
     gc1668 -> ceW3x3*g2*swbar*vev,
     gc1669 -> -(ceW3x3*cwbar*g2*vev),
     gc1670 -> -(ceW3x3*cwbar*g2*vev),
     gc1671 -> -(ceW3x3*cwbar*g2*vev),
     gc1672 -> -(ceW3x3*cwbar*g2*vev)};



==> anc/SMEFT6_3and4pts/ampprint.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    194952,       4812]
NotebookOptionsPosition[    192571,       4770]
NotebookOutlinePosition[    193079,       4789]
CellTagsIndexPosition[    193036,       4786]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.771567064358963*^9, 3.7715670651432867`*^9}, {
  3.788521283212531*^9, 3.788521285258569*^9}, {3.788695065882996*^9, 
  3.7886950681215467`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.793788210535432*^9, {3.79706502345557*^9, 3.797065024091278*^9}, {
   3.812699921821989*^9, 3.812699927581559*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Load", " ", "Feynarts"}], " ", "&"}], " ", "Formcalc"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{"<<", "FeynArts`"}], "\[IndentingNewLine]", 
   RowBox[{"<<", "FormCalc`"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$FAVerbose", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$FCVerbose", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"NotebookDirectory", "[", "]"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.771238190164373*^9, 3.7712382368492613`*^9}, {
   3.7897145976877213`*^9, 3.789714602614517*^9}, {3.789716480671337*^9, 
   3.7897164829419603`*^9}, {3.789807585936694*^9, 3.789807588600696*^9}, {
   3.790496219880107*^9, 3.790496221048026*^9}, {3.790664084446438*^9, 
   3.7906640921808033`*^9}, {3.790923178695541*^9, 3.790923181330118*^9}, 
   3.811662854420295*^9, {3.8116628974106216`*^9, 3.811662897673419*^9}, 
   3.812257583404992*^9, {3.81225762652334*^9, 3.812257627489974*^9}, {
   3.812699929911333*^9, 3.81269993956804*^9}, 3.8127068525289803`*^9, {
   3.8127071034166813`*^9, 3.8127071036711597`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"baf7ce8f-205c-4b2f-84b5-973803383277"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "topologies", " ", "for", " ", "2", " ", "and", " ", "1", 
    "pt", " ", "loops"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"topSE", "=", 
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "\[Rule]", "1"}], ",", 
       RowBox[{"ExcludeTopologies", "\[Rule]", "Internal"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Paint", "[", "%", "]"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"topTad", "=", 
     RowBox[{"CreateTopologies", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "\[Rule]", "0"}], ",", 
       RowBox[{"ExcludeTopologies", "\[Rule]", "Internal"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Paint", "[", "%", "]"}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.771238374340644*^9, 3.7712383814592667`*^9}, {
   3.77165045061797*^9, 3.7716505086129017`*^9}, {3.771650556781905*^9, 
   3.7716505623083487`*^9}, 3.772514348729807*^9, {3.788600371721416*^9, 
   3.788600378526753*^9}, {3.797655971796132*^9, 3.7976559732414703`*^9}, {
   3.8061323098249683`*^9, 3.806132313014537*^9}, {3.8126999423008432`*^9, 
   3.812699950034904*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0fa8b47e-6cf1-4ad7-b991-ae65af39ee5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Remember", " ", "to", " ", "exclude", " ", "all", " ", "background", " ",
      "fields", " ", "from", " ", "running", " ", "in", " ", "the", " ", 
     RowBox[{"loops", "!"}], " ", "Below", " ", "all", " ", "amplitudes", " ",
      "for", " ", "confirmation", " ", "of", " ", "the", " ", "2", "pt", " ", 
     "Ward", " ", "Identities", " ", "are", " ", "defined", 
     "\[IndentingNewLine]", "The", " ", "number", " ", "of", " ", "diagrams", 
     " ", "for", " ", "each", " ", "is", " ", "put", " ", "in", " ", "by", 
     " ", "hand"}], ",", " ", 
    RowBox[{
    "this", " ", "allows", " ", "us", " ", "to", " ", "calculate", " ", 
     "diagram", " ", "by", " ", "diagram", " ", "later"}], ",", " ", 
    RowBox[{
    "so", " ", "we", " ", "can", " ", "easily", " ", "output", " ", "the", 
     " ", "final", " ", "result", " ", "diagram", " ", "by", " ", 
     RowBox[{
     "diagram", ".", "\[IndentingNewLine]", "\[IndentingNewLine]", "It"}], 
     " ", "is", " ", "important", " ", "to", " ", "check", " ", "the", " ", 
     "FA", " ", "model", " ", "files"}], ",", " ", 
    RowBox[{
    "the", " ", "inclusion", " ", "or", " ", "exclusion", " ", "of", " ", 
     "fermionic", " ", "fields", " ", "results", " ", "in", " ", "field", " ",
      "labeling", " ", 
     RowBox[{"changes", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"paintswitch", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"excludelist", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"V", "[", "2", "]"}], ",", 
       RowBox[{"V", "[", "4", "]"}], ",", 
       RowBox[{"V", "[", "6", "]"}], ",", 
       RowBox[{"V", "[", "7", "]"}], ",", 
       RowBox[{"V", "[", "8", "]"}], ",", 
       RowBox[{"S", "[", "2", "]"}], ",", 
       RowBox[{"S", "[", "4", "]"}], ",", 
       RowBox[{"S", "[", "6", "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"modelsdir", "=", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<SMEFT6_3and4pts_red\>\""}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEAZ", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"V", "[", "2", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"V", "[", "4", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countAZ", "=", "27"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEAA", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"V", "[", "2", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"V", "[", "2", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countAA", "=", "27"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEWW", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"V", "[", "6", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"V", "[", "6", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countWW", "=", "37"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEWGP", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"S", "[", "6", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"V", "[", "6", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countWGP", "=", "24"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEGPGP", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"S", "[", "6", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"S", "[", "6", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countGPGP", "=", "29"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEZZ", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"V", "[", "4", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"V", "[", "4", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countZZ", "=", "27"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEZG0", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"S", "[", "4", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"V", "[", "4", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countZG0", "=", "16"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEG0G0", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topSE", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"S", "[", "4", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"S", "[", "4", "]"}], "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countG0G0", "=", "24"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insTadH", "=", 
     RowBox[{"InsertFields", "[", 
      RowBox[{"topTad", ",", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"S", "[", "2", "]"}], "}"}], "\[Rule]", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"ExcludeParticles", "\[Rule]", "excludelist"}], ",", 
       RowBox[{"InsertionLevel", "\[Rule]", 
        RowBox[{"{", "Particles", "}"}]}], ",", 
       RowBox[{"Model", "\[Rule]", "modelsdir"}], ",", 
       RowBox[{"GenericModel", "\[Rule]", "modelsdir"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"paintswitch", "\[Equal]", "1"}], ",", 
     RowBox[{"Paint", "[", 
      RowBox[{"%", ",", 
       RowBox[{"ColumnsXRows", "\[Rule]", "4"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "600"}]}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"countTH", "=", "14"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.7712384023153152`*^9, 3.7712384383931293`*^9}, {
   3.7715670878734617`*^9, 3.771567207914795*^9}, {3.77156760775924*^9, 
   3.771567610962306*^9}, {3.771567859339447*^9, 3.771567860496059*^9}, {
   3.771567916792137*^9, 3.771567928845352*^9}, {3.771568018764812*^9, 
   3.771568056560676*^9}, {3.7715693019382353`*^9, 3.771569319095333*^9}, {
   3.77157120717395*^9, 3.771571221955453*^9}, {3.7715748273487883`*^9, 
   3.771574834802335*^9}, {3.7716505735403214`*^9, 3.771650622953212*^9}, {
   3.7719205354725103`*^9, 3.7719205648112087`*^9}, {3.771922574392383*^9, 
   3.771922575935989*^9}, {3.772271517788868*^9, 3.7722715680724916`*^9}, {
   3.7723513153375053`*^9, 3.772351318612549*^9}, {3.772514328420356*^9, 
   3.772514345088324*^9}, {3.788437338497447*^9, 3.7884373960485163`*^9}, {
   3.788437428614161*^9, 3.788437489363799*^9}, {3.788437956528723*^9, 
   3.7884379719676313`*^9}, 3.7885008146204433`*^9, {3.7885014150016403`*^9, 
   3.788501424009103*^9}, {3.7885015375771914`*^9, 3.788501545112246*^9}, 
   3.788501620716872*^9, {3.7885016724018373`*^9, 3.7885016922145557`*^9}, {
   3.7885017263858023`*^9, 3.788501738071127*^9}, {3.788501900334662*^9, 
   3.788501902709919*^9}, 3.788510107319681*^9, {3.78852121293336*^9, 
   3.788521216212697*^9}, {3.788521295885359*^9, 3.78852131389713*^9}, {
   3.7885935258357067`*^9, 3.7885935333206882`*^9}, {3.788600384425303*^9, 
   3.788600405894062*^9}, {3.788600477114091*^9, 3.7886004773157*^9}, 
   3.788695154200691*^9, {3.788861216590115*^9, 3.788861224075679*^9}, {
   3.788861260743916*^9, 3.788861306315288*^9}, {3.789121092731697*^9, 
   3.789121158984329*^9}, {3.789121647125757*^9, 3.789121675594007*^9}, {
   3.789710440444849*^9, 3.789710442436303*^9}, {3.789711725553156*^9, 
   3.789711725751849*^9}, {3.789714247909877*^9, 3.78971425533256*^9}, 
   3.790079086251855*^9, 3.7904217012794867`*^9, {3.79066399308368*^9, 
   3.790664043766945*^9}, {3.790666158859589*^9, 3.790666196734811*^9}, 
   3.7909290949831457`*^9, {3.7910269600511627`*^9, 3.791026980639824*^9}, {
   3.791029460968979*^9, 3.791029545005187*^9}, {3.791039772527583*^9, 
   3.7910398409316072`*^9}, {3.7911080795352507`*^9, 
   3.7911080877492456`*^9}, {3.791108146309671*^9, 3.791108152797101*^9}, {
   3.7911081880622883`*^9, 3.791108295496615*^9}, {3.791180762312862*^9, 
   3.79118089292435*^9}, 3.791180995728157*^9, {3.791271212954945*^9, 
   3.79127121817705*^9}, {3.791707141281411*^9, 3.7917071977700253`*^9}, {
   3.792907815372526*^9, 3.792907828987632*^9}, {3.792907916647027*^9, 
   3.792907966139925*^9}, {3.793692552676043*^9, 3.793692690441258*^9}, {
   3.793768516805984*^9, 3.793768585994368*^9}, {3.793776220091889*^9, 
   3.793776235356299*^9}, 3.7968877235754232`*^9, {3.7968878801153507`*^9, 
   3.796887880369155*^9}, 3.7969682460403748`*^9, 3.7975739717541733`*^9, {
   3.7976556671700783`*^9, 3.797655669096888*^9}, {3.797655703470071*^9, 
   3.797655723905068*^9}, 3.797662167968319*^9, {3.7977441108317757`*^9, 
   3.7977441114554377`*^9}, {3.797762109054635*^9, 3.797762114590517*^9}, {
   3.797870083511503*^9, 3.797870112922678*^9}, {3.797912799651085*^9, 
   3.797912799864361*^9}, 3.797915569960002*^9, 3.797918931627131*^9, {
   3.7979321363506613`*^9, 3.797932143129634*^9}, {3.798101180302878*^9, 
   3.798101198516961*^9}, 3.798167922265411*^9, 3.79844294307617*^9, {
   3.7987877919849453`*^9, 3.798787810595415*^9}, {3.798788867162024*^9, 
   3.798788925679084*^9}, {3.8013023261630898`*^9, 3.8013023466541443`*^9}, {
   3.8019743391476307`*^9, 3.801974367179545*^9}, {3.802067955605371*^9, 
   3.802067957538542*^9}, {3.802068090102323*^9, 3.80206810438848*^9}, {
   3.802068137407021*^9, 3.8020681519964743`*^9}, {3.802068684496324*^9, 
   3.8020687089243393`*^9}, {3.802068862718557*^9, 3.80206897675325*^9}, {
   3.802686167373424*^9, 3.802686203533568*^9}, 3.802686615239094*^9, {
   3.802686912474163*^9, 3.802686912929597*^9}, 3.80268789540489*^9, {
   3.803106304619997*^9, 3.803106314743525*^9}, {3.8031107429768057`*^9, 
   3.8031107457759132`*^9}, {3.803120649585504*^9, 3.803120650265335*^9}, 
   3.803120683868434*^9, {3.803124097862623*^9, 3.803124099708921*^9}, {
   3.803124143235536*^9, 3.803124146387019*^9}, {3.803277839388816*^9, 
   3.803277871058207*^9}, {3.803277982056258*^9, 3.803277992529992*^9}, {
   3.8032792165139008`*^9, 3.803279229798584*^9}, 3.803795321347979*^9, {
   3.803795374696343*^9, 3.803795374845354*^9}, 3.806132155350855*^9, {
   3.806132316747999*^9, 3.806132316841858*^9}, {3.8061323882547417`*^9, 
   3.806132460707054*^9}, {3.808118956918434*^9, 3.808118976258703*^9}, {
   3.8081190147131968`*^9, 3.8081190761584673`*^9}, {3.8081192511885147`*^9, 
   3.808119257223382*^9}, {3.808122739856386*^9, 3.8081227477093897`*^9}, {
   3.808122778200471*^9, 3.808122778444373*^9}, {3.808200543163011*^9, 
   3.808200543394948*^9}, {3.80820063686788*^9, 3.808200718339876*^9}, 
   3.808463750722763*^9, {3.8084765285585012`*^9, 3.8084765746453943`*^9}, {
   3.808476752549923*^9, 3.808476755646987*^9}, {3.808476870787094*^9, 
   3.808476925481635*^9}, {3.808477049071314*^9, 3.808477150295533*^9}, {
   3.808548486823949*^9, 3.808548497807097*^9}, {3.809329378227249*^9, 
   3.8093294185935802`*^9}, {3.809329467015512*^9, 3.809329475995111*^9}, {
   3.809329561207707*^9, 3.809329561363522*^9}, {3.80932961593791*^9, 
   3.8093296162096367`*^9}, {3.811578743574545*^9, 3.811578764988721*^9}, {
   3.811579297976059*^9, 3.811579310510611*^9}, {3.811654615878126*^9, 
   3.811654630749629*^9}, {3.811662818326088*^9, 3.811662819205162*^9}, 
   3.811662850004053*^9, {3.8116628802601357`*^9, 3.811662891202194*^9}, {
   3.811671401913926*^9, 3.811671413153942*^9}, {3.811680811724008*^9, 
   3.811680867264242*^9}, 3.812257552139793*^9, {3.812257614076325*^9, 
   3.8122576142041883`*^9}, {3.8126999574332113`*^9, 3.812700098114032*^9}, {
   3.8127069099498587`*^9, 3.812707007944439*^9}, {3.812707040548099*^9, 
   3.812707082138566*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"dc2c376f-f517-4479-b17d-f1daf3efcc01"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "extract", " ", "diagram", " ", "by", " ", "diagram", " ", 
    "and", " ", "then", " ", "form", " ", "the", " ", "FA", " ", 
    "amplitude"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "AZ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEAZAmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEAZ", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countAZ"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "AA", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEAAAmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEAA", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countAA"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "WW", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEWWAmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEWW", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countWW"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "WGP", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEWGPAmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEWGP", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countWGP"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "GPGP", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEGPGPAmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEGPGP", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countGPGP"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "ZZ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEZZAmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEZZ", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countZZ"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "ZG0", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEZG0AmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEZG0", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countZG0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "G0G0", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insSEG0G0AmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insSEG0G0", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countG0G0"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "TH", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"insTadHAmpTab", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"CreateFeynAmp", "[", 
         RowBox[{
          RowBox[{"DiagramExtract", "[", 
           RowBox[{"insTadH", ",", 
            RowBox[{"{", "ii", "}"}]}], "]"}], ",", 
          RowBox[{"GaugeRules", "\[Rule]", 
           RowBox[{"{", "}"}]}]}], "]"}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "countTH"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.798021484712997*^9, 3.7980214923322067`*^9}, {
   3.798021574733946*^9, 3.7980215963559*^9}, {3.798183743241602*^9, 
   3.798183771530943*^9}, {3.7981838899483767`*^9, 3.79818389140884*^9}, {
   3.798183997348447*^9, 3.798184030282317*^9}, 3.798455018333644*^9, 
   3.798788956614791*^9, 3.801974386676731*^9, {3.803120691728261*^9, 
   3.803120703536344*^9}, {3.8031208526428013`*^9, 3.803120885596627*^9}, {
   3.803278072232332*^9, 3.803278134915505*^9}, {3.8032792639188223`*^9, 
   3.803279307611065*^9}, {3.806132478091865*^9, 3.806132508465179*^9}, {
   3.808119272424563*^9, 3.8081192733025*^9}, {3.8081193107736797`*^9, 
   3.8081193871615963`*^9}, {3.808122790756371*^9, 3.808122804475029*^9}, 
   3.811578801928541*^9, 3.8116714227370453`*^9, {3.811680884280558*^9, 
   3.8116809034942493`*^9}, {3.812257573650741*^9, 3.812257578624578*^9}, {
   3.8127001260963917`*^9, 3.812700141444644*^9}, {3.812704428130561*^9, 
   3.812704432715288*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"70d76a04-ce3c-409f-9253-a0e8d2d12d67"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "A", " ", "do", " ", "loop", " ", "calculates", " ", "each", " ", 
     "diagram"}], ",", " ", 
    RowBox[{"process", " ", "by", " ", "process"}], ",", " ", 
    RowBox[{
    "and", " ", "saves", " ", "to", " ", "file", " ", "so", " ", "they", " ", 
     "can", " ", "be", " ", "loaded", " ", "in", " ", "and", " ", "package", 
     " ", "X", " ", "can", " ", "be", " ", "used", " ", "to", " ", "simplify",
      " ", "the", " ", "PV", " ", "functions"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"amplist", "=", 
     RowBox[{"{", 
      RowBox[{
      "insSEAZAmpTab", ",", "insSEAAAmpTab", ",", "insSEWWAmpTab", ",", 
       "insSEWGPAmpTab", ",", "insSEGPGPAmpTab", ",", "insSEZZAmpTab", ",", 
       "insSEZG0AmpTab", ",", "insSEG0G0AmpTab", ",", "insTadHAmpTab"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lengthlist", "=", 
     RowBox[{"{", 
      RowBox[{
      "countAZ", ",", "countAA", ",", "countWW", ",", "countWGP", ",", 
       "countGPGP", ",", "countZZ", ",", "countZG0", ",", "countG0G0", ",", 
       "countTH"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampnames", "=", 
     RowBox[{"{", 
      RowBox[{
      "\"\<AZ\>\"", ",", "\"\<AA\>\"", ",", "\"\<WW\>\"", ",", "\"\<WGP\>\"", 
       ",", "\"\<GPGP\>\"", ",", "\"\<ZZ\>\"", ",", "\"\<ZG0\>\"", ",", 
       "\"\<G0G0\>\"", ",", "\"\<TadH\>\""}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tottimer", "=", 
     RowBox[{"AbsoluteTime", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Clear", "[", "ampsum", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"ampnames", "[", 
         RowBox[{"[", "ampcounts", "]"}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "TimingStart", ";", "\[IndentingNewLine]", 
       RowBox[{"ClearProcess", "[", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ampsum", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"diag", "[", "kk", "]"}], "*", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"CalcFeynAmp", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"amplist", "[", 
                    RowBox[{"[", 
                    RowBox[{"ampcounts", ",", "kk"}], "]"}], "]"}], ")"}], 
                   ",", 
                   RowBox[{"Transverse", "\[Rule]", "False"}], ",", 
                   RowBox[{"OnShell", "\[Rule]", "False"}]}], "]"}]}]}], "//.", 
               RowBox[{"Subexpr", "[", "]"}]}], "//.", 
              RowBox[{"Abbr", "[", "]"}]}], "//.", "M$FACouplings"}], "//.", 
            "M$RuleList"}], "/.", 
           RowBox[{
            RowBox[{"Den", "[", 
             RowBox[{"i_", ",", "j_"}], "]"}], "\[Rule]", 
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"i", "-", "j"}], ")"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", 
            RowBox[{"lengthlist", "[", 
             RowBox[{"[", "ampcounts", "]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"where", "=", 
        RowBox[{"OpenWrite", "[", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<Amp\>\"", "<>", 
          
          RowBox[{"ampnames", "[", 
           RowBox[{"[", "ampcounts", "]"}], "]"}], "<>", "\"\<.txt\>\""}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Write", "[", 
        RowBox[{"where", ",", "ampsum"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Close", "[", "where", "]"}], ";", "\[IndentingNewLine]", 
       "TimingFinish", ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"ampcounts", ",", "1", ",", 
        RowBox[{"Length", "[", "ampnames", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"AbsoluteTime", "[", "]"}], "-", "tottimer"}], ")"}], "/", 
    "60."}]}]}]], "Input",
 CellChangeTimes->{{3.798011644026473*^9, 3.798011719152316*^9}, {
   3.7980117681752167`*^9, 3.798011791992366*^9}, {3.7980118297330637`*^9, 
   3.798011832374164*^9}, {3.7980118832408943`*^9, 3.798011895691765*^9}, {
   3.7980139217674847`*^9, 3.7980139697958183`*^9}, {3.79801448157155*^9, 
   3.798014482825406*^9}, {3.798014549403376*^9, 3.798014595833086*^9}, {
   3.798014645541759*^9, 3.798014653965269*^9}, {3.798014684417574*^9, 
   3.798014685208892*^9}, {3.798016099306797*^9, 3.798016169116066*^9}, {
   3.798019796481431*^9, 3.798019810059701*^9}, {3.798020538622534*^9, 
   3.798020541023798*^9}, {3.798020585927144*^9, 3.798020602978126*^9}, 
   3.798021403541204*^9, {3.798021663668228*^9, 3.79802181955685*^9}, 
   3.798022200165525*^9, {3.798022704208363*^9, 3.7980227293556128`*^9}, {
   3.798023823696697*^9, 3.7980238463466587`*^9}, {3.798025676029975*^9, 
   3.798025699114216*^9}, {3.79802660916812*^9, 3.798026715620831*^9}, {
   3.798026810353269*^9, 3.7980268977117968`*^9}, {3.798026937544042*^9, 
   3.798026949643189*^9}, {3.798027264525599*^9, 3.7980272992616167`*^9}, 
   3.798087501212908*^9, {3.798087566197606*^9, 3.798087709081156*^9}, {
   3.798087868177224*^9, 3.798087875602908*^9}, {3.798087919714779*^9, 
   3.798087951206933*^9}, {3.7980881565256863`*^9, 3.798088159298854*^9}, {
   3.7980891630385447`*^9, 3.79808917645393*^9}, {3.798089356063236*^9, 
   3.7980893618476667`*^9}, {3.7980894893601847`*^9, 3.798089491062634*^9}, {
   3.798089618444063*^9, 3.798089629472107*^9}, {3.798101358429064*^9, 
   3.7981013617016687`*^9}, {3.79811121681737*^9, 3.7981112170988483`*^9}, {
   3.798168487143702*^9, 3.798168491108732*^9}, {3.798169406805634*^9, 
   3.798169422815894*^9}, {3.798169701556046*^9, 3.79816970527656*^9}, {
   3.798169893345874*^9, 3.7981699051359577`*^9}, {3.798170175313549*^9, 
   3.798170188799266*^9}, {3.7981704851286287`*^9, 3.7981704945428467`*^9}, {
   3.798170530758308*^9, 3.798170533209659*^9}, {3.798172706468741*^9, 
   3.79817276502316*^9}, {3.798172844352457*^9, 3.798172847560583*^9}, {
   3.798180775497066*^9, 3.798180790265254*^9}, {3.798180827642345*^9, 
   3.798180852408331*^9}, {3.798184050223242*^9, 3.79818412526331*^9}, {
   3.798184413036572*^9, 3.79818443109266*^9}, {3.798217096638463*^9, 
   3.798217114817068*^9}, {3.798443822455405*^9, 3.798443858342263*^9}, {
   3.79845504094069*^9, 3.7984550796710043`*^9}, {3.802686238149238*^9, 
   3.802686255171796*^9}, 3.8031209140844917`*^9, {3.803278195520612*^9, 
   3.803278252819627*^9}, {3.8061325212892513`*^9, 3.806132575081501*^9}, {
   3.8061458130401278`*^9, 3.806145816004965*^9}, {3.8081194014989643`*^9, 
   3.808119463638775*^9}, {3.808122817324871*^9, 3.808122841514698*^9}, {
   3.808200751947651*^9, 3.808200753867371*^9}, {3.8093296276890497`*^9, 
   3.8093296300008497`*^9}, 3.8115788109252357`*^9, {3.811654657740567*^9, 
   3.811654657859542*^9}, {3.811671427088785*^9, 3.8116714272161207`*^9}, {
   3.811680917638942*^9, 3.811680960852251*^9}, {3.812257643863037*^9, 
   3.812257651127404*^9}, {3.8127001521559343`*^9, 3.81270021531814*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"930d31cd-c626-4b4d-bba8-1ba005581aea"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.797658344337887*^9, 3.7976583450035887`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"521c1420-0c56-42a1-a80b-2230908e939a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TimingStart", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{
      RowBox[{"Set", "[", 
       RowBox[{"timer", ",", 
        RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Start \>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Date", "[", "]"}], ")"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Date", "[", "]"}], ")"}], "[", 
          RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Date", "[", "]"}], ")"}], "[", 
          RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Date", "[", "]"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
          RowBox[{"\"\<0\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Date", "[", "]"}], ")"}], "[", 
             RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
       "\[IndentingNewLine]", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TimingFinish", ":=", 
   RowBox[{"Print", "[", "\[IndentingNewLine]", 
    RowBox[{"\"\<Finished in: \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
       "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Date", "[", "]"}], ")"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Date", "[", "]"}], ")"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Date", "[", "]"}], ")"}], "[", 
       RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Date", "[", "]"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
       RowBox[{"\"\<0\>\"", "<>", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Date", "[", "]"}], ")"}], "[", 
          RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"a8ab7d52-957b-4547-9d38-3830f325b4e6"],

Cell[BoxData[{"TimingStart", "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpAZ.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampAZ", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpAA.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampAA", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpWW.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampWW", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpWGP.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampWGP", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpGPGP.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampGPGP", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpZZ.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampZZ", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpZG0.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampZG0", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpG0G0.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampG0G0", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"where", "=", 
   RowBox[{"OpenRead", "[", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<AmpTadH.txt\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampH", "=", 
   RowBox[{"Read", "[", "where", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "where", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", "TimingFinish"}], "Input",
 CellChangeTimes->{
  3.798089104700893*^9, {3.798111241157399*^9, 3.798111244142123*^9}, {
   3.798169330476583*^9, 3.798169337344985*^9}, {3.798169640436805*^9, 
   3.79816964077295*^9}, {3.798283204606089*^9, 3.798283209304122*^9}, {
   3.806130886090856*^9, 3.806130892243475*^9}, {3.8081210136043158`*^9, 
   3.808121056768446*^9}, {3.8081229270184717`*^9, 3.8081229335596437`*^9}, {
   3.809338836829598*^9, 3.809338858028207*^9}, {3.811655786618568*^9, 
   3.8116558100332317`*^9}, {3.811681971499731*^9, 3.8116819834668903`*^9}, {
   3.811682612516685*^9, 3.811682616304882*^9}, {3.81270023084379*^9, 
   3.8127002396377974`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d140bbf1-2b51-45db-91d9-83b22a3c1766"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "These", " ", "package", " ", "X", " ", "substitutions", " ", "are", " ", 
    "derived", " ", "at", " ", "the", " ", "bottom", " ", "of", " ", "this", 
    " ", "notebook"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"packageXSubs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"A0", "[", "i_", "]"}], "\[Rule]", 
        RowBox[{"i", "/", "Eps"}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb0", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{"Eps", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb00", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"i", "-", 
            RowBox[{"3", "*", 
             RowBox[{"(", 
              RowBox[{"j", "+", "k"}], ")"}]}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb0000", ",", "i_", ",", "j_", ",", "k_"}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"i", "^", "2"}], "-", 
           RowBox[{"5", "*", "i", "*", 
            RowBox[{"(", 
             RowBox[{"j", "+", "k"}], ")"}]}], "+", 
           RowBox[{"10", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"j", "^", "2"}], "+", 
              RowBox[{"j", "*", "k"}], "+", 
              RowBox[{"k", "^", "2"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"240", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb1", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb11", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"3", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb111", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb1111", ",", "i_", ",", "j_", ",", "k_"}], "]"}], 
        "\[Rule]", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"5", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb001", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"i", "-", 
           RowBox[{"2", "*", 
            RowBox[{"(", 
             RowBox[{"j", "+", 
              RowBox[{"2", "*", "k"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"B0i", "[", 
         RowBox[{"bb0011", ",", "i_", ",", "j_", ",", "k_"}], "]"}], 
        "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], "*", "i"}], "+", 
           RowBox[{"5", "*", 
            RowBox[{"(", 
             RowBox[{"j", "+", 
              RowBox[{"3", "*", "k"}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"120", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc0", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc00", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"4", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc0000", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",",
           "n_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"i", "+", "j", "+", "k", "-", 
            RowBox[{"4", "*", "l"}], "-", 
            RowBox[{"4", "*", "m"}], "-", 
            RowBox[{"4", "*", "n"}]}], ")"}]}], "/", 
         RowBox[{"(", 
          RowBox[{"96", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc001", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc002", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc0022", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",",
           "n_"}], "]"}], "\[Rule]", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc1", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc11", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc111", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc12", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc112", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc122", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc2", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc22", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc222", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
          "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"C0i", "[", 
         RowBox[{
         "cc2222", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",",
           "n_"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd00", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd002", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd003", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd0000", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"24", "*", "Eps"}], ")"}]}]}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd0022", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd0023", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd0033", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd22", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd23", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd222", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd223", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd233", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd33", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd333", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
          ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd2222", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd2223", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd2233", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd2333", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{
        RowBox[{"D0i", "[", 
         RowBox[{
         "dd3333", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_",
           ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], 
         "]"}], "\[Rule]", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "create", " ", "a", " ", "list", " ", "of", " ", "all", " ", 
     "wilson", " ", "coefficients", " ", "for", " ", "later", " ", 
     "manipulations"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"{", 
      RowBox[{"(*", "Cl1", "*)"}], 
      RowBox[{"cW", ",", "cG", ",", 
       RowBox[{"(*", "Cl2", "*)"}], "cH", ",", 
       RowBox[{"(*", "Cl3", "*)"}], "cHbox", ",", "cHD", ",", 
       RowBox[{"(*", "Cl4", "*)"}], "cHW", ",", "cHB", ",", "cHWB", ",", 
       "cHG"}], "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cuH\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cuH\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cdH\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cdH\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<ceH\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ceH\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<ceW\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ceW\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<ceB\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ceB\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cuG\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cuG\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cuW\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cuW\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cuB\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cuB\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cdG\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cdG\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cdW\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cdW\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cdB\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cdB\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<cHl1\>\"", "<>", 
             RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<cHl3\>\"", "<>", 
             RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<cHe\>\"", "<>", 
             RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<cHq1\>\"", "<>", 
             RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<cHq3\>\"", "<>", 
             RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<cHu\>\"", "<>", 
             RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"\"\<cHd\>\"", "<>", 
             RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
             RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToExpression", "[", 
             RowBox[{"\"\<cHud\>\"", "<>", 
              RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
              RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<cHud\>\"", "<>", 
               RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
               
               RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], "]"}]}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "wilsonPowers", " ", "is", " ", "defined", " ", "so", " ", "all", " ", 
     "D6", " ", "operator", " ", "coefficients", " ", "are", " ", "weighted", 
     " ", "by", " ", "eps"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonPowers", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"wilsonList", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"wilsonList", "[", 
          RowBox[{"[", "ii", "]"}], "]"}], "eps"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "wilsonList", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"add", " ", "D8"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonList", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonList", ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"D8", " ", "Cl2"}], ",", 
          RowBox[{
           RowBox[{"3", "&"}], "4"}]}], "*)"}], 
        RowBox[{
        "c8HD", ",", "c8HD2", ",", "c8HW", ",", "c8HB", ",", "c8HWB", ",", 
         "c8HW2", ",", "c8HG", ",", "c8H"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"add", " ", "D8", " ", "with", " ", "weight", " ", 
     RowBox[{"eps", "^", "2"}], " ", "to", " ", "wilsonPowers"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"wilsonPowers", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"wilsonPowers", ",", 
       RowBox[{"{", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"D8", " ", "Cl2"}], ",", 
          RowBox[{
           RowBox[{"3", "&"}], "4"}]}], "*)"}], 
        RowBox[{
         RowBox[{"c8HD", "\[Rule]", 
          RowBox[{"c8HD", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ",", 
         RowBox[{"c8HD2", "\[Rule]", 
          RowBox[{"c8HD2", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ",", 
         RowBox[{"c8HW", "\[Rule]", 
          RowBox[{"c8HW", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ",", 
         RowBox[{"c8HB", "\[Rule]", 
          RowBox[{"c8HB", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ",", 
         RowBox[{"c8HWB", "\[Rule]", 
          RowBox[{"c8HWB", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ",", 
         RowBox[{"c8HW2", "\[Rule]", 
          RowBox[{"c8HW2", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ",", 
         RowBox[{"c8HG", "\[Rule]", 
          RowBox[{"c8HG", " ", 
           RowBox[{"eps", "^", "2"}]}]}], ",", 
         RowBox[{"c8H", "\[Rule]", 
          RowBox[{"c8H", " ", 
           RowBox[{"eps", "^", "2"}]}]}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "define", " ", "a", " ", "function", " ", "to", " ", "set", " ", "all", 
     " ", "wilson", " ", "coefficients", " ", "to", " ", "zero"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroWilson", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"wilsonList", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "wilsonList", "]"}]}], "}"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "substitutions", " ", "that", " ", "make", " ", "Formcalc", " ", 
      "notation", " ", "pretty"}], ",", " ", 
     RowBox[{
     "also", " ", "the", " ", "relation", " ", "between", " ", "different", 
      " ", "forms", " ", "of", " ", "momentum", " ", "and", " ", "projection",
       " ", "operators"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kineticSubs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
        SubscriptBox["k", "\[Mu]"]}], ",", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"ec", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
        SubscriptBox["k", "\[Nu]"]}], ",", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"k", ".", "k"}]}], ",", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"ec", "[", "2", "]"}]}], "]"}], "\[Rule]", 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}]]}], ",", 
       RowBox[{
        RowBox[{"Mat", "[", 
         RowBox[{"SUNT", "[", 
          RowBox[{"Glu1", ",", "Glu2", ",", "0", ",", "0"}], "]"}], "]"}], 
        "\[Rule]", 
        RowBox[{"\[Delta]color", "/", "2"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"projSubs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}]], "\[Rule]", 
        RowBox[{
         RowBox[{"-", "\[CapitalPi]T"}], "-", "\[CapitalPi]L"}]}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["k", "\[Mu]"], 
         SubscriptBox["k", "\[Nu]"]}], "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"k", ".", "k"}]}], " ", "\[CapitalPi]L"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Replace", " ", "barred", " ", "quantities", " ", "with", " ", 
      "unbarred"}], ",", " ", 
     RowBox[{
     "primarily", " ", "useful", " ", "here", " ", "for", " ", "the", " ", 
      "barred", " ", "mixing", " ", "angles"}], ",", " ", 
     RowBox[{
     "these", " ", "are", " ", "copied", " ", "from", " ", "the", " ", 
      "Feynrules", " ", 
      RowBox[{"files", "'"}], " ", "outputs"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"barsubs", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"swbar2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g1", "^", "3"}], "-", 
             RowBox[{"cHWB", "*", 
              RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
              RowBox[{"vev", "^", "2"}]}], "+", 
             RowBox[{"cHWB", "*", 
              RowBox[{"g2", "^", "3"}], "*", 
              RowBox[{"vev", "^", "2"}]}], "+", 
             RowBox[{"g1", "*", 
              RowBox[{"g2", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", "*", "cHB", "*", 
                 RowBox[{"vev", "^", "2"}]}], "-", 
                RowBox[{"2", "*", "cHW", "*", 
                 RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}], "^", "2"}]}]}], ",", 
       RowBox[{"swbar", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"g1", "^", "3"}]}], "-", 
           RowBox[{"cHWB", "*", 
            RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
            RowBox[{"vev", "^", "2"}]}], "+", 
           RowBox[{"cHWB", "*", 
            RowBox[{"g2", "^", "3"}], "*", 
            RowBox[{"vev", "^", "2"}]}], "+", 
           RowBox[{"2", "*", "g1", "*", 
            RowBox[{"g2", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"cHB", "*", 
               RowBox[{"vev", "^", "2"}]}], "-", 
              RowBox[{"cHW", "*", 
               RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g1", "^", "2"}], "+", 
              RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"cwbar2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g2", "^", "3"}], "+", 
             RowBox[{"cHWB", "*", 
              RowBox[{"g1", "^", "3"}], "*", 
              RowBox[{"vev", "^", "2"}]}], "-", 
             RowBox[{"cHWB", "*", "g1", "*", 
              RowBox[{"g2", "^", "2"}], "*", 
              RowBox[{"vev", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "*", "cHB", "*", 
                 RowBox[{"vev", "^", "2"}]}], "+", 
                RowBox[{"2", "*", "cHW", "*", 
                 RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}], "^", "2"}]}]}], ",", 
       RowBox[{"cwbar", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"g2", "^", "3"}]}], "+", 
           RowBox[{"cHWB", "*", 
            RowBox[{"g1", "^", "3"}], "*", 
            RowBox[{"vev", "^", "2"}]}], "-", 
           RowBox[{"cHWB", "*", "g1", "*", 
            RowBox[{"g2", "^", "2"}], "*", 
            RowBox[{"vev", "^", "2"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"cHB", "*", 
               RowBox[{"vev", "^", "2"}]}], "+", 
              RowBox[{"cHW", "*", 
               RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g1", "^", "2"}], "+", 
              RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"sz2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g1", "^", "3"}], "-", 
             RowBox[{"cHWB", "*", 
              RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
              RowBox[{"vev", "^", "2"}]}], "+", 
             RowBox[{"cHWB", "*", 
              RowBox[{"g2", "^", "3"}], "*", 
              RowBox[{"vev", "^", "2"}]}], "+", 
             RowBox[{"g1", "*", 
              RowBox[{"g2", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", "*", "cHB", "*", 
                 RowBox[{"vev", "^", "2"}]}], "-", 
                RowBox[{"2", "*", "cHW", "*", 
                 RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}], "^", "2"}]}]}], ",", 
       RowBox[{"sz", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"g1", "^", "3"}]}], "-", 
           RowBox[{"cHWB", "*", 
            RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
            RowBox[{"vev", "^", "2"}]}], "+", 
           RowBox[{"cHWB", "*", 
            RowBox[{"g2", "^", "3"}], "*", 
            RowBox[{"vev", "^", "2"}]}], "+", 
           RowBox[{"2", "*", "g1", "*", 
            RowBox[{"g2", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"cHB", "*", 
               RowBox[{"vev", "^", "2"}]}], "-", 
              RowBox[{"cHW", "*", 
               RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g1", "^", "2"}], "+", 
              RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"cz2", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g2", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"g2", "^", "3"}], "+", 
             RowBox[{"cHWB", "*", 
              RowBox[{"g1", "^", "3"}], "*", 
              RowBox[{"vev", "^", "2"}]}], "-", 
             RowBox[{"cHWB", "*", "g1", "*", 
              RowBox[{"g2", "^", "2"}], "*", 
              RowBox[{"vev", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", "*", "cHB", "*", 
                 RowBox[{"vev", "^", "2"}]}], "+", 
                RowBox[{"2", "*", "cHW", "*", 
                 RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"g1", "^", "2"}], "+", 
            RowBox[{"g2", "^", "2"}]}], ")"}], "^", "2"}]}]}], ",", 
       RowBox[{"cz", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "*", 
            RowBox[{"g2", "^", "3"}]}], "+", 
           RowBox[{"cHWB", "*", 
            RowBox[{"g1", "^", "3"}], "*", 
            RowBox[{"vev", "^", "2"}]}], "-", 
           RowBox[{"cHWB", "*", "g1", "*", 
            RowBox[{"g2", "^", "2"}], "*", 
            RowBox[{"vev", "^", "2"}]}], "+", 
           RowBox[{"2", "*", 
            RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"cHB", "*", 
               RowBox[{"vev", "^", "2"}]}], "+", 
              RowBox[{"cHW", "*", 
               RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", "*", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"g1", "^", "2"}], "+", 
              RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], ",", 
       RowBox[{"g2bar", "\[Rule]", 
        RowBox[{"g2", "*", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"cHW", "*", 
            RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ",", 
       RowBox[{"gzbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"g2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "*", 
               RowBox[{"g1", "^", "2"}], "*", "g2"}], "+", 
              RowBox[{"2", "*", 
               RowBox[{"g2", "^", "3"}]}]}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", "*", "cz2", "*", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"g1", "^", "2"}], "+", 
               RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"g2", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"cHWB", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"g1", "^", "3"}]}], "+", 
                   RowBox[{"2", "*", "g1", "*", 
                    RowBox[{"g2", "^", "2"}]}]}], ")"}], "*", 
                 RowBox[{"vev", "^", "2"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"4", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g1", "^", "2"}], "+", 
                    RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"cHW", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{"g1", "^", "2"}], "*", "g2"}], "+", 
                   RowBox[{"2", "*", 
                    RowBox[{"g2", "^", "3"}]}]}], ")"}], "*", 
                 RowBox[{"vev", "^", "2"}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g1", "^", "2"}], "+", 
                    RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"cHWB", "*", 
                  RowBox[{"g1", "^", "3"}], "*", 
                  RowBox[{"vev", "^", "2"}]}], "-", 
                 RowBox[{"cHWB", "*", "g1", "*", 
                  RowBox[{"g2", "^", "2"}], "*", 
                  RowBox[{"vev", "^", "2"}]}], "+", 
                 RowBox[{"2", "*", 
                  RowBox[{"g1", "^", "2"}], "*", "g2", "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{"cHB", "*", 
                    RowBox[{"vev", "^", "2"}]}], ")"}]}], "+", 
                    RowBox[{"cHW", "*", 
                    RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", "*", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"g1", "^", "2"}], "+", 
                    RowBox[{"g2", "^", "2"}]}], ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}], ")"}]}], 
           ")"}], "/", "cz2"}]}]}], ",", 
       RowBox[{"elbar", "\[Rule]", 
        RowBox[{
         RowBox[{"g2", "*", "swbar"}], "+", 
         RowBox[{"g2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"cHWB", "*", "cwbar", "*", 
                RowBox[{"vev", "^", "2"}]}], ")"}]}], "/", "2"}], "+", 
            RowBox[{"cHW", "*", "swbar", "*", 
             RowBox[{"vev", "^", "2"}]}]}], ")"}]}]}]}], ",", 
       RowBox[{"MZbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"gzbar", "*", "vev"}], ")"}], "/", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"cHD", "*", "gzbar", "*", 
            RowBox[{"vev", "^", "3"}]}], ")"}], "/", "8"}]}]}], ",", 
       RowBox[{"MWbar", "\[Rule]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"g2bar", "*", "vev"}], ")"}], "/", "2"}]}], ",", 
       RowBox[{"MHbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"lam", "*", 
            RowBox[{"vev", "^", "2"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "*", "cH", "*", 
               RowBox[{"vev", "^", "4"}]}], ")"}], "/", "2"}], "+", 
            RowBox[{"lam", "*", 
             RowBox[{"vev", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "*", "cHbox", "*", 
                RowBox[{"vev", "^", "2"}]}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"cHD", "*", 
                  RowBox[{"vev", "^", "2"}]}], ")"}], "/", "2"}]}], ")"}]}]}],
            ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "2", "]"}], "*", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"lam", "*", 
              RowBox[{"vev", "^", "2"}]}], "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MTbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yu3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"cuH3x3", "+", 
              RowBox[{"Conjugate", "[", "cuH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MBbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yd3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"cdH3x3", "+", 
              RowBox[{"Conjugate", "[", "cdH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MTAbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yl3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"ceH3x3", "+", 
              RowBox[{"Conjugate", "[", "ceH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MCbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yu3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"cuH3x3", "+", 
              RowBox[{"Conjugate", "[", "cuH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MSbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yd3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"cdH3x3", "+", 
              RowBox[{"Conjugate", "[", "cdH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MMUbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yl3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"ceH3x3", "+", 
              RowBox[{"Conjugate", "[", "ceH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MUbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yu3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"cuH3x3", "+", 
              RowBox[{"Conjugate", "[", "cuH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MDbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yd3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"cdH3x3", "+", 
              RowBox[{"Conjugate", "[", "cdH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}], ",", 
       RowBox[{"MEbar", "\[Rule]", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"vev", "*", "yl3x3"}], ")"}], "/", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"vev", "^", "3"}], "*", 
            RowBox[{"(", 
             RowBox[{"ceH3x3", "+", 
              RowBox[{"Conjugate", "[", "ceH3x3", "]"}]}], ")"}]}], ")"}], 
          "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}]}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.7975931457913094`*^9, 3.797593150484231*^9}, {
   3.797597637461708*^9, 3.797597661009193*^9}, {3.7976018221172037`*^9, 
   3.797601894770197*^9}, {3.7976019347354307`*^9, 3.7976020704273767`*^9}, {
   3.797602223745517*^9, 3.797602237820827*^9}, {3.7976023765967503`*^9, 
   3.797602408238009*^9}, {3.797602456725821*^9, 3.797602535313905*^9}, {
   3.797602638161828*^9, 3.797602751960957*^9}, {3.797602899773872*^9, 
   3.797602908118124*^9}, {3.7976037115360527`*^9, 3.797603716728962*^9}, {
   3.7976557761001*^9, 3.797655795117058*^9}, 3.7976570246400557`*^9, 
   3.797657113535297*^9, 3.797657361484518*^9, {3.797658337181881*^9, 
   3.79765833878975*^9}, {3.7976618355393887`*^9, 3.797661843774053*^9}, {
   3.7976619848275137`*^9, 3.797661985802843*^9}, {3.797666057326335*^9, 
   3.7976660685812483`*^9}, {3.797666366885874*^9, 3.79766637271717*^9}, {
   3.7976697743640003`*^9, 3.797669780170588*^9}, 3.797674121243245*^9, {
   3.797754318410056*^9, 3.797754352256276*^9}, {3.798168379327794*^9, 
   3.7981684001730537`*^9}, {3.798213769084661*^9, 3.798213771792478*^9}, {
   3.798214422489552*^9, 3.7982144353891582`*^9}, {3.79828349352806*^9, 
   3.7982835248646*^9}, {3.7984521440681133`*^9, 3.7984521486043663`*^9}, {
   3.7984538087139273`*^9, 3.798453838375423*^9}, {3.798871706489489*^9, 
   3.7988717067326803`*^9}, 3.806130876215352*^9, {3.806137221388156*^9, 
   3.806137221440593*^9}, 3.8061524255106792`*^9, 3.807517325480611*^9, 
   3.80847806034041*^9, {3.8084795018101053`*^9, 3.808479505065954*^9}, {
   3.8116558267041273`*^9, 3.811655837121304*^9}, {3.812700242536762*^9, 
   3.812700440554592*^9}, {3.812704380659733*^9, 3.812704392936459*^9}, {
   3.812705537288275*^9, 3.812705543203657*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"2b9b733e-bb84-40a9-8891-e870db228429"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "obtain", " ", "UV", " ", "divergent", " ", "part", " ", "of", " ", 
    "amplitudes", " ", "and", " ", "make", " ", "relevent", " ", 
    "substitutions"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"markersubs", "=", 
     RowBox[{"Join", "[", 
      RowBox[{"markersubs", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"diag", "[", "ii", "]"}], "\[Rule]", "1"}], ",", 
         RowBox[{"{", 
          RowBox[{"ii", ",", "1", ",", "30"}], "}"}]}], "]"}]}], "]"}]}], 
    ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"markersubs", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", "TimingStart", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEAA", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampAA", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{"/.", "projSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEAZ", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampAZ", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{"/.", "projSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEZZ", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampZZ", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{"/.", "projSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEWW", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampWW", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], 
    RowBox[{"(*", 
     RowBox[{"/.", "projSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampTadH", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampH", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEG0G0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampG0G0", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEGPGP", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampGPGP", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEZG0", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{"ampZG0", "/.", "packageXSubs"}], ",", "Eps", ",", 
          RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"The", " ", "-", 
     RowBox[{
     "1", " ", "below", " ", "comes", " ", "from", " ", "the", " ", 
      "definition", " ", "of", " ", "\[CapitalSigma]\[Phi]"}], "+", "W", "-", 
     " ", 
     RowBox[{"from", " ", "4.6", " ", "of", " ", "2010.08451"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ampSEWGP", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "*", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"ampWGP", "/.", "packageXSubs"}], ",", "Eps", ",", 
           RowBox[{"-", "1"}]}], "]"}], "/", "Eps"}]}], "//.", "barsubs"}], "/.",
       "markersubs"}]}], 
    RowBox[{"(*", 
     RowBox[{"/.", "kineticSubs"}], "*)"}], ";"}], "\[IndentingNewLine]", 
   "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.79766525550309*^9, 3.7976654525144577`*^9}, {
   3.7976666990221252`*^9, 3.797666736252256*^9}, 3.7976728186031027`*^9, 
   3.797674702160918*^9, {3.797677744451516*^9, 3.7976777475209208`*^9}, {
   3.7977380482562723`*^9, 3.797738048949415*^9}, {3.797738192220851*^9, 
   3.797738195432438*^9}, {3.798525500771468*^9, 3.79852550477127*^9}, {
   3.7988813988273687`*^9, 3.798881402586694*^9}, 3.80198068440726*^9, {
   3.803111134488641*^9, 3.803111154096675*^9}, {3.803111259869088*^9, 
   3.803111262594048*^9}, {3.80328258369438*^9, 3.803282617091812*^9}, {
   3.806130917069333*^9, 3.8061309370279427`*^9}, {3.8061626770809*^9, 
   3.8061626839399347`*^9}, {3.8081210712653522`*^9, 
   3.8081210944949512`*^9}, {3.808122959256806*^9, 3.808122965454433*^9}, {
   3.8116559895045547`*^9, 3.811656004559408*^9}, 3.811667389715569*^9, {
   3.81168199414713*^9, 3.811682035820421*^9}, 3.8117447382449007`*^9, 
   3.811747176764864*^9, 3.811758348464986*^9, {3.812700888904005*^9, 
   3.812700891891837*^9}, {3.812700952744854*^9, 3.812700986690692*^9}, {
   3.81270137916765*^9, 3.81270145977182*^9}, {3.812704398320565*^9, 
   3.812704398633175*^9}, {3.812705556466462*^9, 3.812705559369801*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"a7db878b-228b-4b6c-af1c-c1bb1cc31cfb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"countAZ", "=", "27"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countAA", "=", "27"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countWW", "=", "37"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countWGP", "=", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countGPGP", "=", "29"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countZZ", "=", "27"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countZG0", "=", "16"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countG0G0", "=", "24"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"countTH", "=", "14"}], ";"}]}], "Input",
 CellChangeTimes->{{3.808201758618013*^9, 3.8082017885268087`*^9}, {
  3.808478094806239*^9, 3.80847813086464*^9}, {3.809338898709154*^9, 
  3.809338922064917*^9}, {3.811667094116139*^9, 3.811667133378264*^9}, {
  3.812709636927733*^9, 3.812709660660977*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"86db3b54-763b-4617-b957-5f4f847e59ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "put", " ", "a", " ", "list", " ", "of", " ", "Wilson", " ", 
     "coefficients", " ", "in", " ", "wc"}], ",", " ", 
    RowBox[{
     RowBox[{
     "then", " ", "the", " ", "below", " ", "will", " ", "output", " ", "the",
       " ", "dependence", " ", "diagram"}], "-", "by", "-", 
     RowBox[{
     "diagram", " ", "as", " ", "well", " ", "as", " ", "the", " ", "sum", 
      "\[IndentingNewLine]", "each", " ", "entry", " ", "in", " ", "the", " ",
       "output", " ", "tables", " ", "corresponds", " ", "to", " ", "the", 
      " ", "diagram", " ", "as", " ", "drawn", " ", "with", " ", "the", " ", 
      RowBox[{"Paint", "[", "]"}], " ", "function", " ", "in", " ", "the", 
      " ", "Feynarts", " ", "section"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"wc", "=", 
    RowBox[{"{", 
     RowBox[{"cHbox", ",", "cHD"}], "}"}]}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", "Nc", "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Nc", "=", "3"}], ";"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Fermionic", " ", "operators", " ", "require", " ", "the", " ", "below", 
      " ", "to", " ", "include", " ", "flavor", " ", "dependence"}], ",", " ", 
     RowBox[{"bosonic", " ", "do", " ", "not"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "therefore", " ", "the", " ", "operators", " ", "should", " ", "be", 
        " ", "handled", " ", 
        RowBox[{"separately", ".", " ", "Interference"}], " ", "between", " ",
         "fermionic", " ", "and", " ", "bosonic", " ", "requires", " ", 
        "further", " ", "coding", "\[IndentingNewLine]", "coeff"}], "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"wc", "[", 
              RowBox[{"[", "kk", "]"}], "]"}], "]"}], "<>", 
            RowBox[{"ToString", "[", "ii", "]"}], "<>", "\"\<x\>\"", "<>", 
            RowBox[{"ToString", "[", "jj", "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", ",", "1", ",", 
            RowBox[{"Length", "[", "wc", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"jj", ",", "2", ",", "3"}], "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"coeff", "=", 
       RowBox[{"Flatten", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"coeff", "[", 
             RowBox[{"[", "ii", "]"}], "]"}], ",", 
            RowBox[{"Conjugate", "[", 
             RowBox[{"coeff", "[", 
              RowBox[{"[", "ii", "]"}], "]"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"ii", ",", "1", ",", 
            RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}]}], 
      ";"}]}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"coeff", "=", "wc"}], 
   RowBox[{"(*", 
    RowBox[{
    "comment", " ", "this", " ", "out", " ", "if", " ", "fermionic", " ", 
     "operators", " ", "are", " ", "used"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"comp", "=", 
     RowBox[{"Complement", "[", 
      RowBox[{"wilsonList", ",", "coeff"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"zeroWilson", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"comp", "[", 
         RowBox[{"[", "ii", "]"}], "]"}], "\[Rule]", "0"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "comp", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kineticsubs2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"ec", "[", "2", "]"}]}], "]"}], "\[Rule]", 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}]]}], ",", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
        SubscriptBox["k", "\[Mu]"]}], ",", " ", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"ec", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "->", 
        SubscriptBox["k", "\[Nu]"]}], ",", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"k", ".", "k"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "your", " ", "favorite", " ", "flavor", " ", "assumptions", " ", "can", 
     " ", "be", " ", "written", " ", "here"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flavor", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM3x3", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"CKM2x2", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM1x1", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM1x2", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM1x3", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM2x1", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM2x3", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM3x1", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM3x2", "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diagsubs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"diag", "[", "ii", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "50"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "The", " ", "below", " ", "is", " ", "automated", " ", "to", " ", 
       "output", " ", "the", " ", "UV"}], "-", 
      RowBox[{
      "divergent", " ", "part", " ", "of", " ", "a", " ", "process"}]}], ",", 
     " ", 
     RowBox[{"diagram", " ", "by", " ", "diagram"}], ",", " ", 
     RowBox[{
     "and", " ", "should", " ", "only", " ", "be", " ", "edited", " ", "with",
       " ", "care"}]}], "*)"}], "\[IndentingNewLine]", "TimingStart", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<AZ\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<AA\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<WW\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"WWsum", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%%", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<WGP\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"WGPsum", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%%", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<GPGP\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"GPGPsum", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%%", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<ZZ\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ZZsum", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%%", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<ZG0\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ZG0sum", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%%", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<G0G0\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}],
             "/.", "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", 
         "eps"}], "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"G0G0sum", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%%", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<TadH\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"ToExpression", "[", 
              RowBox[{"\"\<amp\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], "/.",
             "zeroWilson"}], ")"}], "/.", "wilsonPowers"}], ",", "eps"}], 
        "]"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"Coefficient", "[", 
               RowBox[{"hold", ",", 
                RowBox[{"diag", "[", "ii", "]"}]}], "]"}], ",", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", "jj", "]"}], "]"}]}], "]"}], "*", 
            RowBox[{"coeff", "[", 
             RowBox[{"[", "jj", "]"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"jj", ",", "1", ",", 
             RowBox[{"Length", "[", "coeff", "]"}]}], "}"}]}], "]"}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", "\"\<countTH\>\"", "]"}]}], "}"}]}], 
       "]"}], ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"THsum", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"%%", "[", 
        RowBox[{"[", "ii", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", 
         RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.803280170937314*^9, 3.803280281268654*^9}, {
   3.8032803150755587`*^9, 3.803280330106475*^9}, {3.803282386667129*^9, 
   3.8032823869401817`*^9}, {3.803282465055612*^9, 3.8032824653120117`*^9}, {
   3.803282627721285*^9, 3.8032826280095673`*^9}, {3.803282800434863*^9, 
   3.8032828561282597`*^9}, {3.8032828879681997`*^9, 3.803282898214654*^9}, {
   3.8032829901321793`*^9, 3.8032829967311707`*^9}, {3.803283071744632*^9, 
   3.803283097255247*^9}, {3.803283230362872*^9, 3.8032832441288157`*^9}, {
   3.803283360229569*^9, 3.8032834031641083`*^9}, {3.803283680793005*^9, 
   3.803283745565572*^9}, {3.803283786947522*^9, 3.803283830050694*^9}, {
   3.803283933919162*^9, 3.803283995691923*^9}, {3.803284439356187*^9, 
   3.803284468984762*^9}, {3.8033695688488607`*^9, 3.803369569198988*^9}, {
   3.803369696095347*^9, 3.803369698500574*^9}, {3.80337037133139*^9, 
   3.803370378821876*^9}, {3.803371180410206*^9, 3.803371185829995*^9}, {
   3.80337126072431*^9, 3.803371261659676*^9}, {3.8033722846566763`*^9, 
   3.8033722906589947`*^9}, {3.803795745649194*^9, 3.803795779889358*^9}, {
   3.803796169614052*^9, 3.803796174929085*^9}, {3.803796227433642*^9, 
   3.8037962278225307`*^9}, {3.80501604203113*^9, 3.805016064265443*^9}, {
   3.8061309457075167`*^9, 3.806130993187374*^9}, {3.806131120249707*^9, 
   3.806131130220353*^9}, 3.806131292206367*^9, 3.806151029273801*^9, {
   3.806151323406904*^9, 3.806151362118417*^9}, {3.8061513924626904`*^9, 
   3.806151547019601*^9}, {3.806151673417261*^9, 3.806151684970397*^9}, {
   3.806152331786985*^9, 3.806152355960246*^9}, {3.806152524983391*^9, 
   3.8061525396968927`*^9}, {3.806162545915965*^9, 3.8061625567597513`*^9}, {
   3.806162619687192*^9, 3.806162663622778*^9}, {3.806162735737919*^9, 
   3.806162741689973*^9}, {3.806163721522224*^9, 3.8061639583183317`*^9}, {
   3.806163998113003*^9, 3.806164026529154*^9}, {3.8061640808818483`*^9, 
   3.8061640992968283`*^9}, {3.806164182941379*^9, 3.80616421680285*^9}, 
   3.806165290591958*^9, {3.8061653210968447`*^9, 3.806165374260854*^9}, {
   3.806166577944319*^9, 3.8061665894111958`*^9}, {3.8075173386825333`*^9, 
   3.807517344144712*^9}, {3.8075174171055517`*^9, 3.807517417376402*^9}, {
   3.808121111922318*^9, 3.8081211614774218`*^9}, {3.8081212271742363`*^9, 
   3.8081212657208633`*^9}, {3.808122975699799*^9, 3.80812298286499*^9}, {
   3.8082011054000587`*^9, 3.808201184829*^9}, {3.8108850582789993`*^9, 
   3.810885105086939*^9}, {3.81088540711616*^9, 3.8108854169404573`*^9}, {
   3.810885484673633*^9, 3.8108854898555737`*^9}, {3.8109628438118877`*^9, 
   3.8109628842561502`*^9}, {3.810973325819957*^9, 3.810973328571484*^9}, 
   3.8109930499038267`*^9, 3.8109933223672743`*^9, {3.810993359426063*^9, 
   3.810993361401567*^9}, 3.8109934080504427`*^9, 3.810993440097337*^9, 
   3.81099347777593*^9, {3.810993521470376*^9, 3.810993551717195*^9}, {
   3.810993763180722*^9, 3.810993868808585*^9}, 3.810993899263578*^9, {
   3.81099395497388*^9, 3.810993955898651*^9}, 3.810994009619258*^9, {
   3.810994042226074*^9, 3.810994044271244*^9}, 3.810994079248828*^9, {
   3.8109941305815477`*^9, 3.810994170801839*^9}, {3.8109942135687513`*^9, 
   3.810994241831328*^9}, {3.8109943028637047`*^9, 3.81099430425287*^9}, 
   3.810994365861826*^9, 3.810994420170499*^9, 3.810994463721549*^9, {
   3.8110554293673153`*^9, 3.8110555777956667`*^9}, {3.811055658178576*^9, 
   3.8110558738965607`*^9}, {3.811055992021652*^9, 3.8110560480419903`*^9}, {
   3.811059444031489*^9, 3.811059466917674*^9}, {3.8110595075957947`*^9, 
   3.811059613160716*^9}, {3.811059678342716*^9, 3.81105972285264*^9}, {
   3.8110598499524183`*^9, 3.811059933595593*^9}, {3.811059967667149*^9, 
   3.811059969099184*^9}, {3.811060005787253*^9, 3.811060009040023*^9}, {
   3.8110600419625196`*^9, 3.8110601703213882`*^9}, {3.811060300509386*^9, 
   3.8110603256426897`*^9}, {3.811060447551856*^9, 3.811060524700185*^9}, {
   3.811060623106628*^9, 3.8110606404242153`*^9}, {3.8110607339727287`*^9, 
   3.8110607464274073`*^9}, {3.811060785154592*^9, 3.8110608222798033`*^9}, {
   3.8110609131747437`*^9, 3.811060913765375*^9}, {3.8110609624310904`*^9, 
   3.8110609653635063`*^9}, {3.811060997747695*^9, 3.811061000666539*^9}, {
   3.811061071944468*^9, 3.811061076495734*^9}, {3.811061121015257*^9, 
   3.8110611213561363`*^9}, {3.8110612188049583`*^9, 3.811061221994372*^9}, {
   3.8110614096606894`*^9, 3.81106142686583*^9}, {3.8110618919866047`*^9, 
   3.8110618950231657`*^9}, {3.8110620342444267`*^9, 3.81106205678369*^9}, 
   3.811062183120377*^9, 3.811062220446855*^9, 3.811062410468869*^9, 
   3.8110640522953377`*^9, 3.8110640872219667`*^9, {3.8110649467460623`*^9, 
   3.81106499067236*^9}, {3.811483230681568*^9, 3.811483242839457*^9}, 
   3.8114852946175632`*^9, 3.8114902670938187`*^9, 3.8114951401401854`*^9, {
   3.81149663972886*^9, 3.811496640150642*^9}, {3.8115012849045773`*^9, 
   3.811501295271997*^9}, {3.811501357665586*^9, 3.811501357934681*^9}, 
   3.8115014433908577`*^9, {3.811502114700677*^9, 3.8115021218237123`*^9}, {
   3.811504104447242*^9, 3.811504106457589*^9}, {3.811505826064588*^9, 
   3.811505832936953*^9}, {3.811508755308226*^9, 3.811508757800016*^9}, {
   3.8115099685397863`*^9, 3.8115099700722723`*^9}, {3.811565861703142*^9, 
   3.811565867551012*^9}, {3.8115843090584097`*^9, 3.811584314431364*^9}, {
   3.8116634872392683`*^9, 3.811663546121279*^9}, {3.8117509028801813`*^9, 
   3.8117509140278053`*^9}, {3.811751056056676*^9, 3.8117510602022343`*^9}, {
   3.8117510989066467`*^9, 3.81175110790456*^9}, {3.811751182123081*^9, 
   3.8117512205561333`*^9}, 3.811753595530806*^9, {3.811767366627537*^9, 
   3.8117675282776318`*^9}, 3.811831650019393*^9, 3.811832196415374*^9, {
   3.811832628332144*^9, 3.81183264115125*^9}, 3.8118326855243397`*^9, {
   3.812701069138255*^9, 3.812701327108589*^9}, {3.812701527611611*^9, 
   3.812701530094516*^9}, {3.81270966802734*^9, 3.812709699231772*^9}, {
   3.812709744268342*^9, 3.8127097531764183`*^9}, {3.812709871229713*^9, 
   3.812709871475622*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"58bc165c-6ed9-415b-bbee-ac220e39b4d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "a", " ", "slightly", " ", "changed", " ", 
    "version", " ", "of", " ", "the", " ", "above", " ", "which", " ", 
    "outputs", " ", "the", " ", "SM", " ", "form"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"\"\<SM\>\"", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kineticsubs2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"ec", "[", "2", "]"}]}], "]"}], "\[Rule]", 
        SubscriptBox["\[DoubleStruckG]", 
         RowBox[{"\[Mu]", ",", "\[Nu]"}]]}], ",", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"e", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
        SubscriptBox["k", "\[Mu]"]}], ",", " ", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"ec", "[", "2", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "->", 
        SubscriptBox["k", "\[Nu]"]}], ",", 
       RowBox[{
        RowBox[{"Pair", "[", 
         RowBox[{
          RowBox[{"k", "[", "1", "]"}], ",", 
          RowBox[{"k", "[", "1", "]"}]}], "]"}], "\[Rule]", 
        RowBox[{"k", ".", "k"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"flavor", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"CKM3x3", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"CKM2x2", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM1x1", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM1x2", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM1x3", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM2x1", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM2x3", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM3x1", "\[Rule]", "0"}], ",", 
       RowBox[{"CKM3x2", "\[Rule]", "0"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"diagsubs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"diag", "[", "ii", "]"}], "\[Rule]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"ii", ",", "1", ",", "50"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<AZ\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<AA\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<WW\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<WGP\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<GPGP\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<ZZ\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<ZG0\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<G0G0\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<ampSE\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<count\>\"", "<>", "str"}], "]"}]}], "}"}]}], "]"}], 
      ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<TadH\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "str", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hold", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"ToExpression", "[", 
           RowBox[{"\"\<amp\>\"", "<>", "str"}], "]"}], "/.", "flavor"}], 
         ")"}], "/.", "wilsonPowers"}], "/.", 
       RowBox[{"eps", "\[Rule]", "0"}]}], "/.", "kineticsubs2"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Monitor", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"hold", ",", 
           RowBox[{"diag", "[", "ii", "]"}]}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"ii", ",", "1", ",", 
          RowBox[{"ToExpression", "[", "\"\<countTH\>\"", "]"}]}], "}"}]}], 
       "]"}], ",", "ii"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"TableForm", "[", 
    RowBox[{"%", ",", 
     RowBox[{"TableHeadings", "\[Rule]", "Automatic"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"%%", "[", 
       RowBox[{"[", "ii", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"ii", ",", "1", ",", 
        RowBox[{"Length", "[", "%%", "]"}]}], "}"}]}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.811064136664558*^9, 3.8110642105640497`*^9}, {
   3.811064290716345*^9, 3.811064333182281*^9}, {3.812701355635406*^9, 
   3.812701367645932*^9}, 3.812709881285904*^9},
 CellLabel->
  "In[330]:=",ExpressionUUID->"085ac97e-3120-47fc-ac62-fa1288cdcdd8"],

Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.788519303327548*^9, 3.7885193045355873`*^9}},
 CellLabel->
  "In[389]:=",ExpressionUUID->"86b39064-cb1c-4ff4-b863-ff1afae59066"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "below", " ", "is", " ", "a", " ", "convenient", " ", "way", 
    " ", "to", " ", "get", " ", "a", " ", "replacement", " ", "list", " ", 
    "for", " ", "the", " ", "PV", " ", "functions", " ", "in", " ", "terms", 
    " ", "of", " ", "their", " ", "UV", " ", "divergences"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"<<", "X`"}]}]], "Input",
 CellChangeTimes->{{3.788519307885528*^9, 3.7885193086396427`*^9}, {
  3.812956745493586*^9, 
  3.812956763348229*^9}},ExpressionUUID->"e94c9737-96f0-4a92-b5a4-\
956b997f6a04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"packageXSubs", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"A0", "[", "i_", "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVA", "[", 
         RowBox[{"0", ",", 
          RowBox[{"Sqrt", "[", "i", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb0", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"0", ",", "0", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb00", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"1", ",", "0", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb0000", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"2", ",", "0", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb1", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"0", ",", "1", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb11", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"0", ",", "2", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb111", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"0", ",", "3", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb1111", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"0", ",", "4", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb001", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"1", ",", "1", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"B0i", "[", 
       RowBox[{"bb0011", ",", "i_", ",", "j_", ",", "k_"}], "]"}], "\[Rule]", 
      
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVB", "[", 
         RowBox[{"1", ",", "2", ",", "i", ",", 
          RowBox[{"Sqrt", "[", "j", "]"}], ",", 
          RowBox[{"Sqrt", "[", "k", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc0", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "0", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc00", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"1", ",", "0", ",", "0", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc0000", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"2", ",", "0", ",", "0", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc001", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"1", ",", "1", ",", "0", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc002", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"1", ",", "0", ",", "1", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc0022", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"1", ",", "0", ",", "2", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc1", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "1", ",", "0", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc11", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "2", ",", "0", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc111", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "3", ",", "0", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc12", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "1", ",", "1", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc112", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "2", ",", "1", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc122", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "1", ",", "2", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc2", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc22", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "2", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc222", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "3", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"C0i", "[", 
       RowBox[{
       "cc2222", ",", "i_", ",", "j_", ",", "k_", ",", "l_", ",", "m_", ",", 
        "n_"}], "]"}], "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVC", "[", 
         RowBox[{"0", ",", "0", ",", "4", ",", "i", ",", "j", ",", "k", ",", 
          RowBox[{"Sqrt", "[", "l", "]"}], ",", 
          RowBox[{"Sqrt", "[", "m", "]"}], ",", 
          RowBox[{"Sqrt", "[", "n", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd00", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "0", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd002", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "1", ",", "0", ",", "1", ",", "0", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd003", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "1", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd0000", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "2", ",", "0", ",", "0", ",", "0", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd0022", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "1", ",", "0", ",", "2", ",", "0", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd0023", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "1", ",", "0", ",", "1", ",", "1", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd0033", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "1", ",", "0", ",", "0", ",", "2", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd22", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "2", ",", "0", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd23", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "1", ",", "1", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd222", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "3", ",", "0", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd223", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "2", ",", "1", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd233", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "1", ",", "2", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd33", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "2", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd333", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "3", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd2222", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "4", ",", "0", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd2223", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "3", ",", "1", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd2233", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "2", ",", "2", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd2333", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "1", ",", "3", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"D0i", "[", 
       RowBox[{
       "dd3333", ",", "i1_", ",", "i2_", ",", "i3_", ",", "i4_", ",", "i5_", 
        ",", "i6_", ",", "i7_", ",", "i8_", ",", "i9_", ",", "i10_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"LoopRefine", "[", 
       RowBox[{
        RowBox[{"PVD", "[", 
         RowBox[{
         "0", ",", "0", ",", "0", ",", "4", ",", "i1", ",", "i2", ",", "i3", 
          ",", "i4", ",", "i5", ",", "i6", ",", 
          RowBox[{"Sqrt", "[", "i7", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i8", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i9", "]"}], ",", 
          RowBox[{"Sqrt", "[", "i10", "]"}]}], "]"}], ",", 
        RowBox[{"Part", "\[Rule]", "UVDivergent"}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.788519389045817*^9, 3.788519463050212*^9}, {
   3.788519495153213*^9, 3.788519517063575*^9}, {3.788521275235195*^9, 
   3.78852127621066*^9}, {3.788521485660099*^9, 3.788521501785995*^9}, {
   3.7885216299419622`*^9, 3.788521701473893*^9}, {3.78852174025955*^9, 
   3.788521837932868*^9}, {3.788521876132629*^9, 3.788521905258381*^9}, {
   3.788521960721698*^9, 3.7885220732039213`*^9}, {3.788522298852757*^9, 
   3.788522399411344*^9}, {3.788523780396096*^9, 3.788523787847515*^9}, {
   3.788525416847962*^9, 3.788525420103958*^9}, 3.788602554878611*^9, {
   3.789115771520398*^9, 3.789115775079022*^9}, {3.789122306090561*^9, 
   3.7891223801182537`*^9}, 3.789122807723482*^9, 3.789719806144745*^9, {
   3.7897199498469973`*^9, 3.789719953053504*^9}, {3.7910976694669933`*^9, 
   3.791097691649465*^9}, {3.7911016812683992`*^9, 3.791101697317222*^9}, {
   3.791101801441393*^9, 3.791101806951068*^9}, {3.7911771831860857`*^9, 
   3.791177225118778*^9}, 3.791178896530724*^9, {3.791182615278269*^9, 
   3.791182617029381*^9}, {3.79118266598746*^9, 3.791182666914897*^9}, {
   3.791182786002062*^9, 3.791182793591549*^9}, 3.791623939006714*^9, {
   3.791628807168046*^9, 3.791628807557867*^9}, {3.791629282748231*^9, 
   3.79162929129073*^9}, {3.791629695674652*^9, 3.7916297010809298`*^9}, {
   3.791709562843751*^9, 3.791709564681205*^9}, {3.793692808777419*^9, 
   3.793692811400373*^9}, {3.793692905595441*^9, 3.7936929177796164`*^9}, {
   3.793692949213225*^9, 3.793692963955604*^9}, {3.7936930088820057`*^9, 
   3.793693009698121*^9}, {3.79396124129027*^9, 3.793961242694292*^9}, {
   3.793962003120658*^9, 3.793962020584586*^9}, {3.7940310007888536`*^9, 
   3.7940310162573957`*^9}, {3.794031743715702*^9, 3.794031749681547*^9}, {
   3.794033470411203*^9, 3.794033488375977*^9}, 3.795941488342414*^9, {
   3.795941527174779*^9, 3.795941529535184*^9}, {3.796888423950102*^9, 
   3.796888447562743*^9}, {3.797059823827547*^9, 3.7970598373834677`*^9}, {
   3.7975793763236217`*^9, 3.797579425739912*^9}, {3.7975795474908*^9, 
   3.7975795502326927`*^9}, {3.7975797584653683`*^9, 3.797579777365121*^9}, {
   3.797583404196004*^9, 3.7975834115983353`*^9}, {3.797602564340459*^9, 
   3.797602564786812*^9}, {3.804571185179298*^9, 3.804571238384797*^9}, {
   3.804571275587427*^9, 3.804571276054446*^9}, {3.804571340821226*^9, 
   3.804571385610916*^9}, {3.8045714271326323`*^9, 3.804571437595914*^9}, {
   3.8045715109464912`*^9, 3.804571521275453*^9}, {3.804571581099318*^9, 
   3.804571592691217*^9}, {3.804571628948216*^9, 3.804571849577189*^9}, {
   3.80457188218583*^9, 3.804571933486085*^9}, {3.8045720049809723`*^9, 
   3.8045720668808193`*^9}, {3.804572198682785*^9, 3.8045722917662907`*^9}, {
   3.804572636822707*^9, 3.804572663689735*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"c837c095-9385-4ef8-a106-64addce0c3f5"],

Cell[BoxData[
 RowBox[{"packageXSubs", "//", "InputForm"}]], "Input",
 CellChangeTimes->{{3.7975899275776052`*^9, 3.797589942433338*^9}, {
  3.804571599799*^9, 3.804571615648794*^9}, {3.8045720733844976`*^9, 
  3.8045720747877703`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"cfccf5b1-d84d-4cca-a48a-3bb2a50ddca2"]
},
Evaluator->"Local",
WindowSize->{1895, 1395},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
WindowStatusArea->None,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"d475f279-73f7-4093-8d9a-835b542419d9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 303, 6, 41, "Input",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],
Cell[706, 21, 3769, 98, 189, "Input",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],
Cell[4478, 121, 1322, 25, 189, "Input",ExpressionUUID->"baf7ce8f-205c-4b2f-84b5-973803383277"],
Cell[5803, 148, 1347, 31, 126, "Input",ExpressionUUID->"0fa8b47e-6cf1-4ad7-b991-ae65af39ee5d"],
Cell[7153, 181, 17225, 364, 966, "Input",ExpressionUUID->"dc2c376f-f517-4479-b17d-f1daf3efcc01"],
Cell[24381, 547, 6787, 166, 630, "Input",ExpressionUUID->"70d76a04-ce3c-409f-9253-a0e8d2d12d67"],
Cell[31171, 715, 7566, 149, 441, "Input",ExpressionUUID->"930d31cd-c626-4b4d-bba8-1ba005581aea"],
Cell[38740, 866, 199, 3, 41, "Input",ExpressionUUID->"521c1420-0c56-42a1-a80b-2230908e939a"],
Cell[38942, 871, 3316, 90, 168, "Input",ExpressionUUID->"a8ab7d52-957b-4547-9d38-3830f325b4e6"],
Cell[42261, 963, 4642, 128, 819, "Input",ExpressionUUID->"d140bbf1-2b51-45db-91d9-83b22a3c1766"],
Cell[46906, 1093, 57530, 1492, 1495, "Input",ExpressionUUID->"2b9b733e-bb84-40a9-8891-e870db228429"],
Cell[104439, 2587, 6488, 170, 336, "Input",ExpressionUUID->"a7db878b-228b-4b6c-af1c-c1bb1cc31cfb"],
Cell[110930, 2759, 1021, 23, 210, "Input",ExpressionUUID->"86db3b54-763b-4617-b957-5f4f847e59ef"],
Cell[111954, 2784, 32137, 788, 1808, "Input",ExpressionUUID->"58bc165c-6ed9-415b-bbee-ac220e39b4d1"],
Cell[144094, 3574, 16181, 444, 1535, "Input",ExpressionUUID->"085ac97e-3120-47fc-ac62-fa1288cdcdd8"],
Cell[160278, 4020, 203, 4, 41, "Input",ExpressionUUID->"86b39064-cb1c-4ff4-b863-ff1afae59066"],
Cell[160484, 4026, 603, 13, 63, "Input",ExpressionUUID->"e94c9737-96f0-4a92-b5a4-956b997f6a04"],
Cell[161090, 4041, 31160, 720, 1008, "Input",ExpressionUUID->"c837c095-9385-4ef8-a106-64addce0c3f5"],
Cell[192253, 4763, 314, 5, 41, "Input",ExpressionUUID->"cfccf5b1-d84d-4cca-a48a-3bb2a50ddca2"]
}
]
*)



==> anc/SMEFT6_3and4pts/rulesrearrange.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[     15244,        371]
NotebookOptionsPosition[     14265,        344]
NotebookOutlinePosition[     14753,        362]
CellTagsIndexPosition[     14710,        359]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Quit", "[", "]"}]], "Input",
 CellChangeTimes->{{3.771567064358963*^9, 3.7715670651432867`*^9}, {
  3.788521283212531*^9, 3.788521285258569*^9}, {3.788695065882996*^9, 
  3.7886950681215467`*^9}, {3.80370906218295*^9, 3.803709065510891*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Useful", " ", "timing", " ", "functions"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TimingStart", ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{
        RowBox[{"Set", "[", 
         RowBox[{"timer", ",", 
          RowBox[{"AbsoluteTime", "[", "]"}]}], "]"}], ";", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Start \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Date", "[", "]"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
            RowBox[{"\"\<0\>\"", "<>", 
             RowBox[{"ToString", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"Date", "[", "]"}], ")"}], "[", 
               RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"ToString", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Date", "[", "]"}], ")"}], "[", 
              RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TimingFinish", ":=", 
     RowBox[{"Print", "[", "\[IndentingNewLine]", 
      RowBox[{"\"\<Finished in: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"AbsoluteTime", "[", "]"}], "-", "timer"}], ")"}], "/", 
         "60."}], "]"}], "<>", "\"\< minutes, at: \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}], "<>", "\"\</\>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "]"}], "<>", "\"\<, \>\"", "<>", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Date", "[", "]"}], ")"}], "[", 
         RowBox[{"[", "4", "]"}], "]"}], "]"}], "<>", "\"\<:\>\"", "<>", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Date", "[", "]"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "<", "10"}], ",", 
         RowBox[{"\"\<0\>\"", "<>", 
          RowBox[{"ToString", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Date", "[", "]"}], ")"}], "[", 
            RowBox[{"[", "5", "]"}], "]"}], "]"}]}], ",", 
         RowBox[{"ToString", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Date", "[", "]"}], ")"}], "[", 
           RowBox[{"[", "5", "]"}], "]"}], "]"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.793788210535432*^9, {3.79706502345557*^9, 3.797065024091278*^9}, {
   3.812706343712987*^9, 3.812706348178719*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Open", " ", "the", " ", "feynarts", " ", "model", " ", "file"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"string", "=", "\"\<SMEFT6_3and4pts\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "string", "<>", 
      "\"\<.mod\>\""}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8031170020633698`*^9, 3.80311700206525*^9}, {
   3.803117040181476*^9, 3.803117065857122*^9}, {3.803124026815384*^9, 
   3.803124027807255*^9}, 3.803126266176313*^9, {3.80370907078222*^9, 
   3.803709071789626*^9}, 3.803725858728632*^9, {3.804914458723433*^9, 
   3.804914459707041*^9}, {3.805433287329028*^9, 3.805433300920362*^9}, {
   3.805521953845539*^9, 3.805521955813323*^9}, 3.805700820358597*^9, {
   3.80607623682517*^9, 3.806076242849057*^9}, 3.8093249379447002`*^9, {
   3.811662798933779*^9, 3.811662800053364*^9}, {3.812706335140724*^9, 
   3.812706363213389*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"89612076-3393-4d95-a182-1d1e5d21f129"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "The", " ", "below", " ", "reads", " ", "each", " ", "rule", " ", "and", 
    " ", "replaces", " ", "it", " ", "with", " ", "a", " ", "simplified", " ", 
    RowBox[{"term", ".", " ", "It"}], " ", "does", " ", "nothing", " ", "to", 
    " ", "color", " ", "dependent", " ", "terms", " ", "because", " ", 
    "color", " ", "indices", " ", "are", " ", "not", " ", "explicitly", " ", 
    "expanded", " ", "as", " ", "is", " ", "the", " ", "case", " ", "for", 
    " ", "SU2"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"TimingStart", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M$RuleList", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"counter", "=", "0"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "M$CouplingMatrices", "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Monitor", "[", 
    RowBox[{
     RowBox[{"Do", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"M$CouplingMatrices", "[", 
                RowBox[{"[", 
                 RowBox[{"kk", ",", "1"}], "]"}], "]"}], "/.", 
               RowBox[{
                RowBox[{"V", "[", 
                 RowBox[{"i_", ",", "x__"}], "]"}], "\[Rule]", "test"}]}], "/.", 
              RowBox[{
               RowBox[{"U", "[", 
                RowBox[{"i_", ",", "x__"}], "]"}], "\[Rule]", "test"}]}], "/.", 
             RowBox[{
              RowBox[{"F", "[", 
               RowBox[{"i_", ",", "x__"}], "]"}], "->", "test"}]}], ")"}], "===", 
           RowBox[{"M$CouplingMatrices", "[", 
            RowBox[{"[", 
             RowBox[{"kk", ",", "1"}], "]"}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Do", "[", 
           RowBox[{
            RowBox[{"Do", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"counter", "=", 
                RowBox[{"counter", "+", "1"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{"(*", 
                RowBox[{
                 RowBox[{"Print", "[", 
                  RowBox[{"{", 
                   RowBox[{"ii", ",", "jj"}], "}"}], "]"}], ";"}], "*)"}], 
               "\[IndentingNewLine]", 
               RowBox[{"M$RuleList", "=", 
                RowBox[{"Join", "[", 
                 RowBox[{"M$RuleList", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"rule", "[", "counter", "]"}], "->", 
                    RowBox[{"M$CouplingMatrices", "[", 
                    RowBox[{"[", 
                    RowBox[{"kk", ",", "2", ",", "ii", ",", "jj"}], "]"}], 
                    "]"}]}], "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"M$CouplingMatrices", "[", 
                 RowBox[{"[", 
                  RowBox[{"kk", ",", "2", ",", "ii", ",", "jj"}], "]"}], 
                 "]"}], "=", 
                RowBox[{"rule", "[", "counter", "]"}]}], ";"}], 
              "\[IndentingNewLine]", ",", 
              RowBox[{"{", 
               RowBox[{"jj", ",", "1", ",", 
                RowBox[{
                 RowBox[{"Dimensions", "[", 
                  RowBox[{"M$CouplingMatrices", "[", 
                   RowBox[{"[", 
                    RowBox[{"kk", ",", "2"}], "]"}], "]"}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"ii", ",", "1", ",", 
              RowBox[{
               RowBox[{"Dimensions", "[", 
                RowBox[{"M$CouplingMatrices", "[", 
                 RowBox[{"[", 
                  RowBox[{"kk", ",", "2"}], "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
       RowBox[{"{", 
        RowBox[{"kk", ",", "1", ",", 
         RowBox[{"Length", "[", "M$CouplingMatrices", "]"}]}], "}"}]}], "]"}],
      ",", "kk"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"M$RuleList", "=", 
    RowBox[{"(", 
     RowBox[{"M$RuleList", "/.", "M$FACouplings"}], ")"}]}], 
   "\[IndentingNewLine]", "TimingFinish"}]}]], "Input",
 CellChangeTimes->{{3.803120279409918*^9, 3.803120290249634*^9}, {
  3.803120464858007*^9, 3.803120473736528*^9}, {3.804839103873405*^9, 
  3.804839118552946*^9}, {3.8054381027180557`*^9, 3.8054381398682327`*^9}, {
  3.805710678310974*^9, 3.8057106937421513`*^9}, {3.812706366399044*^9, 
  3.8127064136956778`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"8b0b911c-2305-4b8f-ba54-1084da55d32e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "write", " ", "the", " ", "new", " ", "set", " ", "of", " ", "rules", " ",
      "to", " ", "file"}], ",", " ", 
    RowBox[{
    "including", " ", "appending", " ", "to", " ", "the", " ", "end", " ", 
     "the", " ", "new", " ", "substitutions", " ", "M$RuleList"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"from", "=", 
     RowBox[{"OpenRead", "[", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", "string", "<>", 
       "\"\<.mod\>\""}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"where", "=", 
     RowBox[{"OpenWrite", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", "string", "<>", 
        "\"\<_red.mod\>\""}], ",", 
       RowBox[{"FormatType", "\[Rule]", "InputForm"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"str", "=", "\"\<\>\""}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"str", "=", 
       RowBox[{"ReadLine", "[", "from", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"WriteLine", "[", 
       RowBox[{"where", ",", "str"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"StringMatchQ", "[", 
         RowBox[{
         "str", ",", 
          "\"\<(*      Couplings (calculated by FeynRules)      *)\>\""}], 
         "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Break", "[", "]"}], ";"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"ii", ",", "1", ",", "10000"}], "}"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Save", "[", 
    RowBox[{"where", ",", "M$CouplingMatrices"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Save", "[", 
    RowBox[{"where", ",", "M$RuleList"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Save", "[", 
    RowBox[{"where", ",", "M$FACouplings"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "where", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "from", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"CopyFile", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "string", "<>", 
      "\"\<.gen\>\""}], ",", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", "string", "<>", 
      "\"\<_red.gen\>\""}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.803118904721068*^9, 3.803118926359292*^9}, {
   3.8031190198347807`*^9, 3.803119139505465*^9}, {3.80311917954212*^9, 
   3.803119183695211*^9}, {3.803119242907132*^9, 3.803119283377838*^9}, {
   3.80311931823176*^9, 3.803119348053781*^9}, {3.8031193793978167`*^9, 
   3.803119451105715*^9}, {3.803119564734523*^9, 3.803119624086602*^9}, {
   3.803119661594026*^9, 3.803119792756151*^9}, {3.803119825076943*^9, 
   3.803119856721581*^9}, {3.80311989601239*^9, 3.803119924367023*^9}, {
   3.8031199619720573`*^9, 3.803120011987352*^9}, {3.8031203156166162`*^9, 
   3.80312032604029*^9}, {3.803120423245056*^9, 3.8031204308378067`*^9}, {
   3.803124040343338*^9, 3.8031240627729893`*^9}, {3.803126304656589*^9, 
   3.8031263091985893`*^9}, {3.8037090782463417`*^9, 3.803709080262014*^9}, {
   3.803725864768344*^9, 3.803725866463973*^9}, {3.804839164870716*^9, 
   3.804839165174683*^9}, {3.804841792097261*^9, 3.8048418270635147`*^9}, {
   3.804914471397112*^9, 3.804914483714259*^9}, {3.8049146125497227`*^9, 
   3.804914613132971*^9}, 3.8049227894890823`*^9, {3.805433309832199*^9, 
   3.805433351158554*^9}, {3.812706420586265*^9, 3.812706442099078*^9}, {
   3.812957791772154*^9, 
   3.812957795435359*^9}},ExpressionUUID->"be627b32-8183-4f49-ba42-\
7409b1f20a8b"]
},
WindowSize->{1241, 851},
WindowMargins->{{15, Automatic}, {Automatic, 0}},
WindowStatusArea->None,
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (June 19, 2020)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"c7ed834b-7f6c-4dc2-bdd5-6928a0f403a2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 348, 6, 41, "Input",ExpressionUUID->"4ebd0c3e-3784-4031-9ceb-ee81d9574324"],
Cell[751, 21, 3769, 98, 231, "Input",ExpressionUUID->"e2b11bce-5ce6-4da8-b63e-9ec285c6779d"],
Cell[4523, 121, 1129, 23, 84, "Input",ExpressionUUID->"89612076-3393-4d95-a182-1d1e5d21f129"],
Cell[5655, 146, 4767, 107, 399, "Input",ExpressionUUID->"8b0b911c-2305-4b8f-ba54-1084da55d32e"],
Cell[10425, 255, 3836, 87, 378, "Input",ExpressionUUID->"be627b32-8183-4f49-ba42-7409b1f20a8b"]
}
]
*)



==> anc/conventions.fr <==
(* ***************************************************************** *)
(* *****  Tools for expanding to specific orders in 1/Lambda^2 ***** *)
(* ***************************************************************** *)

wilsonPowers={
(*Cl1*)
cW->cW eps,
cG->cG eps,
(*Cl2*)
cH->cH eps,
(*Cl3*)
cHbox->cHbox eps,
cHD->cHD eps,
(*Cl4*)
cHW->cHW eps,
cHB->cHB eps,
cHWB->cHWB eps,
cHG->cHG eps,
(*Cl5*)
cuH[i_,j_]->cuH[i,j]eps,
cdH[i_,j_]->cdH[i,j]eps,
ceH[i_,j_]->ceH[i,j]eps,
(*Cl6*)
ceW[i_,j_]->ceW[i,j]eps,
ceB[i_,j_]->ceB[i,j]eps,
cuG[i_,j_]->cuG[i,j]eps,
cuW[i_,j_]->cuW[i,j]eps,
cuB[i_,j_]->cuB[i,j]eps,
cdG[i_,j_]->cdG[i,j]eps,
cdW[i_,j_]->cdW[i,j]eps,
cdB[i_,j_]->cdB[i,j]eps,
(*Cl7*)
cHl1[i_,j_]->cHl1[i,j]eps,
cHl3[i_,j_]->cHl3[i,j]eps,
cHe[i_,j_]->cHe[i,j]eps,
cHq1[i_,j_]->cHq1[i,j]eps,
cHq3[i_,j_]->cHq3[i,j]eps,
cHu[i_,j_]->cHu[i,j]eps,
cHd[i_,j_]->cHd[i,j]eps,
cHud[i_,j_]->cHud[i,j]eps,
(*Cl8*)
cll[i_,j_,k_,l_]->cll[i,j,k,l]eps,
cqq1[i_,j_,k_,l_]->cqq1[i,j,k,l]eps,
cqq3[i_,j_,k_,l_]->cqq3[i,j,k,l]eps,
clq1[i_,j_,k_,l_]->clq1[i,j,k,l]eps,
clq3[i_,j_,k_,l_]->clq3[i,j,k,l]eps,
cee[i_,j_,k_,l_]->cee[i,j,k,l]eps,
cuu[i_,j_,k_,l_]->cuu[i,j,k,l]eps,
cdd[i_,j_,k_,l_]->cdd[i,j,k,l]eps,
ceu[i_,j_,k_,l_]->ceu[i,j,k,l]eps,
ced[i_,j_,k_,l_]->ced[i,j,k,l]eps,
cud1[i_,j_,k_,l_]->cud1[i,j,k,l]eps,
cud8[i_,j_,k_,l_]->cud8[i,j,k,l]eps,
cle[i_,j_,k_,l_]->cle[i,j,k,l]eps,
clu[i_,j_,k_,l_]->clu[i,j,k,l]eps,
cld[i_,j_,k_,l_]->cld[i,j,k,l]eps,
cqe[i_,j_,k_,l_]->cqe[i,j,k,l]eps,
cqu1[i_,j_,k_,l_]->cqu1[i,j,k,l]eps,
cqu8[i_,j_,k_,l_]->cqu8[i,j,k,l]eps,
cqd1[i_,j_,k_,l_]->cqd1[i,j,k,l]eps,
cqd8[i_,j_,k_,l_]->cqd8[i,j,k,l]eps,
cledq[i_,j_,k_,l_]->cledq[i,j,k,l]eps,
cquqd1[i_,j_,k_,l_]->cquqd1[i,j,k,l]eps,
cquqd8[i_,j_,k_,l_]->cquqd8[i,j,k,l]eps,
clequ1[i_,j_,k_,l_]->clequ1[i,j,k,l]eps,
clequ3[i_,j_,k_,l_]->clequ3[i,j,k,l]eps,



(*D8 Cl2,3&4*)
c8HD->c8HD eps^2,
c8HD2->c8HD2 eps^2,
c8HW->c8HW eps^2,
c8HB->c8HB eps^2,
c8HWB->c8HWB eps^2,
c8HW2->c8HW2 eps^2,
c8HG->c8HG eps^2,
c8H->c8H eps^2
};


killQ={GP->0,GPbar->0,G0->0,H->0,W[mu_]->0,Wbar[mu_]->0,Z[mu_]->0,A[mu_]->0};



If[wilsonPower==2,
WilsonLimit[x_]:=(x/.wilsonPowers/.eps->0)+(D[x/.wilsonPowers,eps]/.eps->0)+1/2(D[x/.wilsonPowers,{eps,2}]/.eps->0);,
If[wilsonPower==1,WilsonLimit[x_]:=(x/.wilsonPowers/.eps->0)+(D[x/.wilsonPowers,eps]/.eps->0);,
If[wilsonPower==0,WilsonLimit[x_]:=(x/.wilsonPowers/.eps->0);,
Print["unsupported power of 1/Lambda^2 entered for wilsonPower"]]]];

WilsonLimit6[x_]:=(x/.wilsonPowers/.eps->0)+(D[x/.wilsonPowers,eps]/.eps->0);
WilsonLimit4[x_]:=(x/.wilsonPowers/.eps->0);




(* ********************************************************* *)
(* *****  Conventions for relevant matrices/generators ***** *)
(* ********************************************************* *)



GGamma = {
   {{0, 0, 1, 0}, {0, 0, 0, -1}, {1, 0, 0, 0}, {0, -1, 0, 0}},
   {{0, 0, 0, 1}, {0, 0, 1, 0}, {0, 1, 0, 0}, {1, 0, 0, 0}},
   {{-1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, 1, 0}, {0, 0, 0, 1}},
   -IdentityMatrix[4]
   };

gamma4={
g2{{0,0,0,-1},{0,0,-1,0},{0,1,0,0},{1,0,0,0}},
g2{{0,0,1,0},{0,0,0,-1},{-1,0,0,0},{0,1,0,0}},
g2{{0,-1,0,0},{1,0,0,0},{0,0,0,-1},{0,0,1,0}},
g1{{0,-1,0,0},{1,0,0,0},{0,0,0,1},{0,0,-1,0}}
};

Epstil[aa_,bb_,cc_]:=If[aa<4&&bb<4&&cc<4,g2 Eps[aa,bb,cc],0];


==> anc/fieldsandmetrics.fr <==
(* ***************************************************** *)
(* *****  Expectation of the phi field and metrics ***** *)
(* ***************************************************** *)


phi4Exp={0,0,0,vev};
phi4Exp2=phi4Exp.phi4Exp;




(* Eq3.4 of 2001.01453v1 *)
hMetricExp=WilsonLimit[Table[
(1+phi4Exp2^2/4(c8HD-c8HD2))KroneckerDelta[ii,jj]
-2cHbox phi4Exp[[ii]]phi4Exp[[jj]]
+Sum[GGamma[[aa,ii,jj]]GGamma[[aa,kk,ll]]phi4Exp[[kk]]phi4Exp[[ll]]/4(cHD+phi4Exp2*c8HD2),{aa,1,4},{kk,1,4},{ll,1,4}]
,{ii,1,4},{jj,1,4}]];


hMetricExpInv=Block[{},
dhMetric=hMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]-dhMetric+dhMetric.dhMetric]
];

sqrthMetricExp=Block[{},
dhMetric=hMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dhMetric-1/8dhMetric.dhMetric]
];

sqrthMetricExpInv=Block[{},
dhMetric=hMetricExpInv-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dhMetric-1/8dhMetric.dhMetric]
];



(* Eq3.16 of 2001.01453v1, the last line has been symmetrized in A,B *)
gMetricExp=WilsonLimit[Table[
KroneckerDelta[aa,bb]
-4(cHW(1-KroneckerDelta[aa,4])+cHB KroneckerDelta[aa,4])phi4Exp2/2 KroneckerDelta[aa,bb]
-4(c8HW(1-KroneckerDelta[aa,4])+c8HB KroneckerDelta[aa,4])(phi4Exp2/2)^2 KroneckerDelta[aa,bb]
-c8HW2 Sum[(phi4Exp[[ii]]GGamma[[aa,ii,jj]]phi4Exp[[jj]])(phi4Exp[[ll]]GGamma[[bb,ll,kk]]phi4Exp[[kk]]),{ii,1,4},{jj,1,4},{ll,1,4},{kk,1,4}](1-KroneckerDelta[aa,4])(1-KroneckerDelta[bb,4])
+(cHWB+c8HWB phi4Exp2/2)Sum[((phi4Exp[[ii]]GGamma[[aa,ii,jj]]phi4Exp[[jj]])(1-KroneckerDelta[aa,4])KroneckerDelta[bb,4]+(phi4Exp[[ii]]GGamma[[bb,ii,jj]]phi4Exp[[jj]])(1-KroneckerDelta[bb,4])KroneckerDelta[aa,4]),{ii,1,4},{jj,1,4}]
,{aa,1,4},{bb,1,4}]];


gMetricExpInv=Block[{dgMetric},
dgMetric=gMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]-dgMetric+dgMetric.dgMetric]
];

sqrtgMetricExp=Block[{dgMetric},
dgMetric=gMetricExp-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dgMetric-1/8dgMetric.dgMetric]
];

sqrtgMetricExpInv=Block[{dgMetric},
dgMetric=gMetricExpInv-IdentityMatrix[4];
WilsonLimit[IdentityMatrix[4]+1/2dgMetric-1/8dgMetric.dgMetric]
];



(* ******************************************************************************* *)
(* *****  defition of barred quantities in terms of unbarred, and vice versa ***** *)
(* ******************************************************************************* *)



(* Eq4.6-10 of 2001.01453v1*)
swbar2sub={swbar2->WilsonLimit[(g1 sqrtgMetricExpInv[[4,4]]-g2 sqrtgMetricExpInv[[3,4]])^2/(g1^2(sqrtgMetricExpInv[[3,4]]^2+sqrtgMetricExpInv[[4,4]]^2)+g2^2(sqrtgMetricExpInv[[3,3]]^2+sqrtgMetricExpInv[[3,4]]^2)-2g1 g2 sqrtgMetricExpInv[[3,4]](sqrtgMetricExpInv[[3,3]]+sqrtgMetricExpInv[[4,4]]))]};

thetaWSubs=Simplify[{
swbar2->(swbar2/.swbar2sub),
swbar->WilsonLimit[Sqrt[swbar2/.swbar2sub]],
cwbar2->(1-swbar2/.swbar2sub),
cwbar->WilsonLimit[Sqrt[1-swbar2/.swbar2sub]]}
,Assumptions->g2>0&&g1>0];

sz2sub=Simplify[{sz2->WilsonLimit[g1 (sqrtgMetricExpInv[[4,4]]swbar-sqrtgMetricExpInv[[3,4]]cwbar)/(g2(sqrtgMetricExpInv[[3,3]]cwbar-sqrtgMetricExpInv[[3,4]]swbar)+g1(sqrtgMetricExpInv[[4,4]]swbar-sqrtgMetricExpInv[[3,4]]cwbar))/.thetaWSubs]},Assumptions->g2>0&&g1>0];

thetaZSubs=Simplify[{
sz2->(sz2/.sz2sub),
sz->WilsonLimit[Sqrt[sz2/.sz2sub]],
cz2->WilsonLimit[(1-sz2)/.sz2sub],
cz->WilsonLimit[Sqrt[(1-sz2)/.sz2sub]]}
,Assumptions->g2>0&&g1>0];

(*from 4.6-4.11 of 2001.01453v1*)
barsubs=Join[thetaWSubs,thetaZSubs,{
g2bar->g2*sqrtgMetricExpInv[[2,2]], 
gzbar->WilsonLimit[g2/cz2(cwbar sqrtgMetricExpInv[[3,3]]-swbar sqrtgMetricExpInv[[3,4]])/.thetaWSubs],
elbar->WilsonLimit[g2(swbar sqrtgMetricExpInv[[3,3]]+cwbar sqrtgMetricExpInv[[3,4]])],
MZbar->WilsonLimit[gzbar/2 sqrthMetricExp[[3,3]] vev],
MWbar->WilsonLimit[g2bar/2 sqrthMetricExp[[1,1]] vev],
MHbar->WilsonLimit[Sqrt[2 sqrthMetricExpInv[[4,4]]^2 vev^2 (lam/2(3-vevhold^2/vev^2/.vevhold->-((vev (-128 lam^2+48 cH lam vev^2+9 cH^2 vev^4+32 c8H lam vev^4))/(128 lam^2)))-1/2^3*15 cH vev^2-1/2^4*28 c8H vev^4)]]
}];
barsubs=Join[barsubs,{
MTbar->vev/Sqrt[2]yu3x3- vev/4/Sqrt[2](cuH3x3+Conjugate[cuH3x3])vev^2,
MBbar->vev/Sqrt[2]yd3x3- vev/4/Sqrt[2](cdH3x3+Conjugate[cdH3x3])vev^2,
MTAbar->vev/Sqrt[2]yl3x3- vev/4/Sqrt[2](ceH3x3+Conjugate[ceH3x3])vev^2,
MCbar->vev/Sqrt[2]yu3x3- vev/4/Sqrt[2](cuH3x3+Conjugate[cuH3x3])vev^2,
MSbar->vev/Sqrt[2]yd3x3- vev/4/Sqrt[2](cdH3x3+Conjugate[cdH3x3])vev^2,
MMUbar->vev/Sqrt[2]yl3x3- vev/4/Sqrt[2](ceH3x3+Conjugate[ceH3x3])vev^2,
MUbar->vev/Sqrt[2]yu3x3- vev/4/Sqrt[2](cuH3x3+Conjugate[cuH3x3])vev^2,
MDbar->vev/Sqrt[2]yd3x3- vev/4/Sqrt[2](cdH3x3+Conjugate[cdH3x3])vev^2,
MEbar->vev/Sqrt[2]yl3x3- vev/4/Sqrt[2](ceH3x3+Conjugate[ceH3x3])vev^2
}];




tobars={
g2->WilsonLimit[g2bar/sqrtgMetricExpInv[[1,1]]],
g1->WilsonLimit[elbar/(cwbar sqrtgMetricExpInv[[4,4]]+swbar sqrtgMetricExpInv[[3,4]])],
g3->WilsonLimit[g3bar/(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4))]
}





(* ********************************************************************** *)
(* *****  Definition of weak eigenstate fields in terms of physical ***** *)
(* ********************************************************************** *)


(* Below Eq2.3 of 2001.01453v1*)
Ulow={{1/Sqrt[2],1/Sqrt[2],0,0},{I/Sqrt[2],-I/Sqrt[2],0,0},{0,0,cwbar,swbar},{0,0,-swbar,cwbar}};

Vlow={{-I/Sqrt[2],I/Sqrt[2],0,0},{1/Sqrt[2],1/Sqrt[2],0,0},{0,0,-1,0},{0,0,0,1}};





(* Conventions from below Eq2.4 of 2001.01453v1 *)
Phi4={(GP+GPBG),(GPbar+GPBGbar),G0+G0BG,H+HBG};
Phi4Q={GP,GPbar,G0,H};
Phi4BG={GPBG,GPBGbar,G0BG,HBG};

A4[mu_]={W[mu]+WBG[mu],Wbar[mu]+WBGbar[mu],Z[mu]+ZBG[mu],A[mu]+ABG[mu]};
A4Q[mu_]={W[mu],Wbar[mu],Z[mu],A[mu]};
A4BG[mu_]={WBG[mu],WBGbar[mu],ZBG[mu],ABG[mu]};
ghM4={ghWp,ghWm,ghZ,ghA};
ghM4bar={ghWmbar,ghWpbar,ghZbar,ghAbar};

phi4={0,0,0,vev}+WilsonLimit[sqrthMetricExpInv.Vlow.Phi4];

phi4Q=WilsonLimit[sqrthMetricExpInv.Vlow.Phi4Q];
phi4BG={0,0,0,vev}+WilsonLimit[sqrthMetricExpInv.Vlow.Phi4BG];
W4[mu_]=WilsonLimit[sqrtgMetricExpInv.Ulow.A4[mu]];
W4Q[mu_]=WilsonLimit[sqrtgMetricExpInv.Ulow.A4Q[mu]];
W4BG[mu_]=WilsonLimit[sqrtgMetricExpInv.Ulow.A4BG[mu]];


(* Minus sign as discussed in 1908.05295*)
gh4=WilsonLimit[sqrtgMetricExpInv.Ulow.ghM4];
gh4bar=-WilsonLimit[sqrtgMetricExpInv.Ulow.ghM4bar];

phi42=phi4.phi4;

doublet=1/Sqrt[2]{phi4[[2]]+I phi4[[1]],phi4[[4]]-I phi4[[3]]};
doubletbar=1/Sqrt[2]{phi4[[2]]-I phi4[[1]],phi4[[4]]+I phi4[[3]]};
doublettil=1/Sqrt[2]{phi4[[4]]+I phi4[[3]],-phi4[[2]]+I phi4[[1]]};
doublettilbar=1/Sqrt[2]{phi4[[4]]-I phi4[[3]],-phi4[[2]]-I phi4[[1]]};





(* ********************************** *)
(* *****  Definition of Metrics ***** *)
(* ********************************** *)


hMetric=WilsonLimit[Table[
(1+phi42^2/4(c8HD-c8HD2))KroneckerDelta[ii,jj]
-2cHbox phi4[[ii]]phi4[[jj]]
+Sum[GGamma[[aa,ii,jj]]GGamma[[aa,kk,ll]]phi4[[kk]]phi4[[ll]]/4 (cHD+phi42*c8HD2),{aa,1,4},{kk,1,4},{ll,1,4}]
,{ii,1,4},{jj,1,4}]];

hMetricBG=hMetric/.killQ;


hMetricInv=Block[{},
dhMetric=hMetric-IdentityMatrix[4];
dhMetricd6=WilsonLimit6[dhMetric];
WilsonLimit[IdentityMatrix[4]-dhMetric+dhMetricd6.dhMetricd6]
];



gMetric=WilsonLimit[Table[
KroneckerDelta[aa,bb]
-4(cHW(1-KroneckerDelta[aa,4])+cHB KroneckerDelta[aa,4])phi42/2 KroneckerDelta[aa,bb]
-4(c8HW(1-KroneckerDelta[aa,4])+c8HB KroneckerDelta[aa,4])(phi42/2)^2 KroneckerDelta[aa,bb]
-c8HW2 Sum[(phi4[[ii]]GGamma[[aa,ii,jj]]phi4[[jj]])(phi4[[ll]]GGamma[[bb,ll,kk]]phi4[[kk]]),{ii,1,4},{jj,1,4},{ll,1,4},{kk,1,4}](1-KroneckerDelta[aa,4])(1-KroneckerDelta[bb,4])
+cHWB Sum[((phi4[[ii]]GGamma[[aa,ii,jj]]phi4[[jj]])(1-KroneckerDelta[aa,4])KroneckerDelta[bb,4]+(phi4[[ii]]GGamma[[bb,ii,jj]]phi4[[jj]])(1-KroneckerDelta[bb,4])KroneckerDelta[aa,4]),{ii,1,4},{jj,1,4}]
+c8HWB phi42/2 Sum[((phi4[[ii]]GGamma[[aa,ii,jj]]phi4[[jj]])(1-KroneckerDelta[aa,4])KroneckerDelta[bb,4]+(phi4[[ii]]GGamma[[bb,ii,jj]]phi4[[jj]])(1-KroneckerDelta[bb,4])KroneckerDelta[aa,4]),{ii,1,4},{jj,1,4}]
,{aa,1,4},{bb,1,4}]];

gMetricBG=gMetric/.killQ;



gMetricInv=Block[{dgMetric},
dgMetric=gMetric-IdentityMatrix[4];
dgMetricd6=WilsonLimit6[dgMetric];
IdentityMatrix[4]-dgMetric+dgMetricd6.dgMetricd6
];

gMetricInvBG=gMetricInv/.killQ;



(* ****************************************************** *)
(* *****  Covariant Derivatives and Field Strengths ***** *)
(* ****************************************************** *)


Dphi4[mu_]:=WilsonLimit[Table[del[phi4[[ii]],mu]-Sum[1/2 W4[mu][[aa]]gamma4[[aa,ii,jj]]phi4[[jj]],{aa,1,4},{jj,1,4}],{ii,1,4}]];


(*from below 4.13 of 2001.01453v1*)
FSW4[mu_,nu_]:=WilsonLimit[Table[del[W4[nu][[aa]],mu]-del[W4[mu][[aa]],nu]-Sum[Epstil[aa,bb,cc]W4[mu][[bb]]W4[nu][[cc]],{bb,1,4},{cc,1,4}],{aa,1,4}]];

FSG[mu_, nu_, A_] := Module[{B1, C1},
  (1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*
  (del[G[nu, A], mu] + 
     del[GBG[nu, A], mu] - del[G[mu, A], nu] - del[GBG[mu, A], nu]
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*G[mu, B1]*G[nu, C1]  
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*GBG[mu, B1]*G[nu, C1]  
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*G[mu, B1]*GBG[nu, C1] 
     -g3*(1 + cHG vev^2 + 1/2 (c8HG vev^4 + 3 cHG^2 vev^4))*f[A, B1, C1]*GBG[mu, B1]*GBG[nu, C1])
  ]




(* *************************************************************** *)
(* *****  Definition of explicitly expanded fermionic fields ***** *)
(* *************************************************************** *)

(*Fermionic field definitions speed up expansion of Lagrangian relative to use of ExpandIndices[]*)
LL2[sp_,1,fl_]:=Module[{sp2},ProjM[sp,sp2] vl[sp2,fl]]
LL2[sp_,2,fl_]:=Module[{sp2},ProjM[sp,sp2] l[sp2,fl]]
LL2bar[sp_,1,fl_]:=Module[{sp2},ProjP[sp2,sp] vlbar[sp2,fl]]
LL2bar[sp_,2,fl_]:=Module[{sp2},ProjP[sp2,sp] lbar[sp2,fl]]
lR2[sp_,fl_]:=Module[{sp2},ProjP[sp,sp2] l[sp2,fl]]
lR2bar[sp_,fl_]:=Module[{sp2},ProjM[sp2,sp] lbar[sp2,fl]]

QL2[sp_,1,fl_,cc_]:=Module[{sp2},ProjM[sp,sp2] uq[sp2,fl,cc]]
QL2[sp_,2,fl_,cc_]:=Module[{sp2},ProjM[sp,sp2] dq[sp2,fl,cc]]
QL2bar[sp_,1,fl_,cc_]:=Module[{sp2},ProjP[sp2,sp] uqbar[sp2,fl,cc]]
QL2bar[sp_,2,fl_,cc_]:=Module[{sp2},ProjP[sp2,sp] dqbar[sp2,fl,cc]]
uR2[sp_,fl_,cc_]:=Module[{sp2},ProjP[sp,sp2] uq[sp2,fl,cc]]
uR2bar[sp_,fl_,cc_]:=Module[{sp2},ProjM[sp2,sp] uqbar[sp2,fl,cc]]
dR2[sp_,fl_,cc_]:=Module[{sp2},ProjP[sp,sp2] dq[sp2,fl,cc]]
dR2bar[sp_,fl_,cc_]:=Module[{sp2},ProjM[sp2,sp] dqbar[sp2,fl,cc]]

==> anc/lagrangians.fr <==



(* ****************************************** *)
(* *****  Classical bosonic Lagrangians ***** *)
(* ****************************************** *)




(*Potential is minimized w Eq 3.2 of 2001.01453v1*)
LHiggs:=1/2WilsonLimit[Sum[hMetric[[ii,jj]]Dphi4[mu][[ii]]Dphi4[mu][[jj]],{ii,1,4},{jj,1,4}]]+WilsonLimit[(-lam (phi42/2-vevhold^2/2)^2+cH (phi42/2)^3+c8H (phi42/2)^4)/.vevhold->-((vev (-128 lam^2+48 cH lam vev^2+9 cH^2 vev^4+32 c8H lam vev^4))/(128 lam^2))];

LGauge:= -1/4*WilsonLimit[Sum[gMetric[[ii,jj]]FSW4[mu,nu][[ii]]FSW4[mu,nu][[jj]],{ii,1,4},{jj,1,4}]];

LGlu:= -1/4*WilsonLimit[(1-4 cHG phi42/2-4 c8HG (phi42/2)^2 )FSG[mu,nu,AA]FSG[mu,nu,AA]]









(* *********************************************** *)
(* *****  Gauge fixing and ghost Lagrangians ***** *)
(* *********************************************** *)

LGF:=Block[{xx,cc,dd,ii,jj,kk,aa,bb,GGmu,GGnu},
GGmu=Table[WilsonLimit[
del[W4Q[mu][[xx]],mu]
-Sum[Epstil[xx,cc,dd]W4BG[mu][[cc]]W4Q[mu][[dd]],{cc,1,4},{dd,1,4}]
+xiBG/2 Sum[gMetricInvBG[[xx,cc]]phi4Q[[ii]]hMetricBG[[ii,kk]]gamma4[[cc,kk,jj]]phi4BG[[jj]],{cc,1,4},{ii,1,4},{kk,1,4},{jj,1,4}]
],{xx,1,4}];

GGnu=Table[WilsonLimit[
del[W4Q[nu][[xx]],nu]
-Sum[Epstil[xx,cc,dd]W4BG[nu][[cc]]W4Q[nu][[dd]],{cc,1,4},{dd,1,4}]
+xiBG/2 Sum[gMetricInvBG[[xx,cc]]phi4Q[[ii]]hMetricBG[[ii,kk]]gamma4[[cc,kk,jj]]phi4BG[[jj]],{cc,1,4},{ii,1,4},{kk,1,4},{jj,1,4}]
],{xx,1,4}];

-1/2/xiBG*Sum[WilsonLimit[gMetricBG[[aa,bb]]GGmu[[aa]]GGnu[[bb]]],{aa,1,4},{bb,1,4}]
];


LGFGlu:=Block[{mu,nu,A},
kMetricBG=(1-4 cHG phi42/2-4 c8HG (phi42/2)^2)/.killQ;
kMetricExpInvSqrt=(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4));
GGmu=kMetricExpInvSqrt*del[G[mu,A],mu]-g3*kMetricExpInvSqrt^2*f[A,B1,C1] GBG[mu,B1] G[mu,C1];
GGnu=kMetricExpInvSqrt*del[G[nu,A],nu]-g3*kMetricExpInvSqrt^2*f[A,B2,C2] GBG[nu,B2] G[nu,C2];
-1/2/xiGBG*WilsonLimit[kMetricBG*GGmu GGnu]
]




LGhost:=Block[{ghosta,ghostb,ghostc,ghostd,ghostscalar,aa,bb,cc,dd,ee,ff,ii,jj,kk,ll},
ghosta=WilsonLimit[Sum[gMetricBG[[aa,bb]]gh4bar[[bb]].del[del[gh4[[aa]],mu],mu],{aa,1,4},{bb,1,4}]];
ghostb=WilsonLimit[Sum[gMetricBG[[aa,bb]]del[gh4bar[[bb]],mu].gh4[[cc]]Epstil[aa,dd,cc]W4[mu][[dd]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4}]];
ghostbb=WilsonLimit[Sum[del[gMetricBG[[aa,bb]],mu]gh4bar[[bb]].gh4[[cc]]Epstil[aa,dd,cc]W4[mu][[dd]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4}]];
ghostc=-WilsonLimit[Sum[gMetricBG[[aa,bb]]gh4bar[[bb]].del[gh4[[cc]],mu]Epstil[aa,dd,cc]W4BG[mu][[dd]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4}]];
ghostd=WilsonLimit[Sum[gMetricBG[[aa,bb]]gh4bar[[bb]].gh4[[cc]]Epstil[aa,dd,ee]Epstil[ee,ff,cc]W4BG[mu][[dd]]W4[mu][[ff]],{aa,1,4},{bb,1,4},{cc,1,4},{dd,1,4},{ee,1,4},{ff,1,4}]];
ghostscalar=WilsonLimit[Sum[xiBG/4* gMetricBG[[aa,bb]]*gMetricInvBG[[aa,dd]] gh4bar[[bb]].gh4[[cc]]phi4[[jj]]gamma4[[cc,ii,jj]]hMetricBG[[ii,kk]]gamma4[[dd,kk,ll]]phi4BG[[ll]],{aa,1,4},{bb,1,4},{dd,1,4},{cc,1,4},{jj,1,4},{ii,1,4},{kk,1,4},{ll,1,4}]];
(ghosta+ghostb+ghostbb+ghostc+ghostd+ghostscalar)
];



(* Minus sign as discussed in 1908.05295, similar to use of minus sign in definition of barred ghosts for EW part*)
LGhostGlu:=Block[{kMetricBG,kMetricExpInvSqrt,ghosta,ghostb,ghostbb,ghostc,ghostd},
kMetricBG=(1-4 cHG phi42/2-4 c8HG (phi42/2)^2)/.killQ;
kMetricExpInvSqrt=(1+cHG vev^2+1/2 (c8HG vev^4+3 cHG^2 vev^4));
ghosta=WilsonLimit[kMetricBG*kMetricExpInvSqrt^2 ghGbar[aa].del[del[ghG[aa],mu],mu]];
ghostb=WilsonLimit[kMetricBG*kMetricExpInvSqrt^3 g3*f[aa,dd,cc]del[ghGbar[aa],mu].ghG[cc](G[mu,dd]+GBG[mu,dd])];
ghostbb=WilsonLimit[del[kMetricBG,mu]*kMetricExpInvSqrt^3 g3*f[aa,dd,cc]ghGbar[aa].ghG[cc](G[mu,dd]+GBG[mu,dd])];
ghostc=WilsonLimit[-kMetricBG*kMetricExpInvSqrt^3 g3*f[aa,dd,cc]ghGbar[aa].del[ghG[cc],mu](GBG[mu,dd])];
ghostd=WilsonLimit[kMetricBG*kMetricExpInvSqrt^4 g3^2*f[aa,dd,ee]f[ee,ff,cc]ghGbar[aa].ghG[cc]GBG[mu,dd](G[mu,ff]+GBG[mu,ff])];
(* minus sign to reverse sign convention as per 1908.05295*)
-(ghosta+ghostb+ghostbb+ghostc+ghostd)
]





(* ****************************** *)
(* *****  Class 1 operators ***** *)
(* ****************************** *)


Lcl1:= WilsonLimit[cG f[A,B,C]FSG[mu,nu,A]FSG[nu,rho,B]FSG[rho,mu,C] + cW Sum[Eps[ii,jj,kk]FSW4[mu,nu][[ii]]FSW4[nu,rho][[jj]]FSW4[rho,mu][[kk]],{ii,1,3},{jj,1,3},{kk,1,3}]];


(* ************************************************************* *)
(* *****  Standard fermion kinetic Lagrangian and Yukawas  ***** *)
(* ************************************************************* *)


LFermions := WilsonLimit[Block[{mu}, 
 ExpandIndices[I*(
    QLbar.Ga[mu].DC[QL, mu] + LLbar.Ga[mu].DC[LL, mu] + uRbar.Ga[mu].DC[uR, mu] + dRbar.Ga[mu].DC[dR, mu] + lRbar.Ga[mu].DC[lR, mu]), 
  FlavorExpand->{SU2W,SU2D}]/.{CKM[a_,b_] Conjugate[CKM[a_,c_]]->IndexDelta[b,c], CKM[b_,a_] Conjugate[CKM[c_,a_]]->IndexDelta[b,c]}]];




(* LYukawa includes implicit effects of ceH, cuH, cdH in the Mbar component, the remaining effects of these operators are in Lcl5 *)
yldiag={{MEbar,0,0},{0,MMUbar,0},{0,0,MTAbar}}*Sqrt[2]/vev;
yudiag={{MUbar,0,0},{0,MCbar,0},{0,0,MTbar}}*Sqrt[2]/vev;
yddiag={{MDbar,0,0},{0,MSbar,0},{0,0,MBbar}}*Sqrt[2]/vev;

LYukpre:=-WilsonLimit[
Sum[yldiag[[fl1,fl1]]LL2bar[sp1,ii,fl1].lR2[sp1,fl1] doublet[[ii]],{ii,1,2},{fl1,fllow,3}]
+Sum[
yddiag[[fl1,fl2]]QL2bar[sp1,2,fl2,cc].dR2[sp1,fl1,cc] doublet[[2]]
+yudiag[[fl1,fl2]]QL2bar[sp1,1,fl2,cc].uR2[sp1,fl1,cc] doublettil[[1]],{fl1,fllow,3},{fl2,fllow,3}]
+Sum[
 CKM[fl1,fl3]yddiag[[fl3,fl2]]QL2bar[sp1,1,fl1,cc].dR2[sp1,fl2,cc] doublet[[1]]
+Conjugate[CKM[fl3,fl1]] yudiag[[fl3,fl2]]QL2bar[sp1,2,fl1,cc].uR2[sp1,fl2,cc] doublettil[[2]],{fl1,fllow,3},{fl2,fllow,3},{fl3,1,3}]];
LYukawa:=WilsonLimit[LYukpre+HC[LYukpre]];






(* ****************************** *)
(* *****  Class 5 operators ***** *)
(* ****************************** *)

Lcl5pre:=WilsonLimit[
Sum[ceH[fl1,fl2]*(phi42/2)*LL2bar[sp1,ii,fl1].lR2[sp1,fl2] doublet[[ii]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]+

(phi42/2-vev^2/2)*Sum[
cdH[fl1,fl2]QL2bar[sp1,2,fl1,cc].dR2[sp1,fl2,cc] doublet[[2]]
+cuH[fl1,fl2]QL2bar[sp1,1,fl2,cc].uR2[sp1,fl1,cc] doublettil[[1]]
,{fl1,fllow,3},{fl2,fllow,3}]+

(phi42/2-vev^2/2)*Sum[
CKM[fl1,fl2]cdH[fl2,fl3]QL2bar[sp1,1,fl1,cc].dR2[sp1,fl3,cc] doublet[[1]]
+Conjugate[CKM[fl2,fl1]] cuH[fl2,fl3]QL2bar[sp1,2,fl1,cc].uR2[sp1,fl2,cc] doublettil[[2]]
,{fl1,fllow,3},{fl2,1,3},{fl3,fllow,3}]

];
Lcl5:=Lcl5pre+HC[Lcl5pre];




(* ****************************** *)
(* *****  Class 6 operators ***** *)
(* ****************************** *)


Lcl6pre:=WilsonLimit[Sum[ceW[fl1,fl2]LL2bar[sp1,ii,fl1].lR2[sp2,fl2] sigmaT[mu,nu,sp1,sp2]PauliSigma[kk,ii,jj] doublet[[jj]] FSW4[mu,nu][[kk]],{ii,1,2},{jj,1,2},{kk,1,3},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[ceB[fl1,fl2]LL2bar[sp1,ii,fl1].lR2[sp2,fl2] sigmaT[mu,nu,sp1,sp2] doublet[[ii]] FSW4[mu,nu][[4]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]

+Sum[cuG[fl1,fl2]QL2bar[sp1,ii,fl1,aa].uR2[sp2,fl2,bb] sigmaT[mu,nu,sp1,sp2] T[cc,aa,bb] doublettil[[ii]] ExpandIndices[FS[GG,mu,nu,cc]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cuW[fl1,fl2]QL2bar[sp1,ii,fl1,cc].uR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] PauliSigma[kk,ii,jj]doublettil[[jj]] FSW4[mu,nu][[kk]],{ii,1,2},{jj,1,2},{kk,1,3},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cuB[fl1,fl2]QL2bar[sp1,ii,fl1,cc].uR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] doublettil[[ii]] FSW4[mu,nu][[4]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]

+Sum[cdG[fl1,fl2]QL2bar[sp1,ii,fl1,aa].dR2[sp2,fl2,bb] sigmaT[mu,nu,sp1,sp2] T[cc,aa,bb] doublet[[ii]] ExpandIndices[FS[GG,mu,nu,cc]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cdW[fl1,fl2]QL2bar[sp1,ii,fl1,cc].dR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] PauliSigma[kk,ii,jj] doublet[[jj]] FSW4[mu,nu][[kk]],{ii,1,2},{jj,1,2},{kk,1,3},{fl1,fllow,3},{fl2,fllow,3}]
+Sum[cdB[fl1,fl2]QL2bar[sp1,ii,fl1,cc].dR2[sp2,fl2,cc] sigmaT[mu,nu,sp1,sp2] doublet[[ii]] FSW4[mu,nu][[4]],{ii,1,2},{fl1,fllow,3},{fl2,fllow,3}]
];

Lcl6:=Lcl6pre+HC[Lcl6pre];






(* ****************************** *)
(* *****  Class 7 operators ***** *)
(* ****************************** *)


HDH[mu_]:=WilsonLimit[Sum[-phi4[[ii]](gamma4[[4,ii,jj]]/g1)Dphi4[mu][[jj]],{ii,1,4},{jj,1,4}]];
HDH3[mu_]:=Table[WilsonLimit[Sum[-phi4[[ii]](gamma4[[aa,ii,jj]]/g2)Dphi4[mu][[jj]],{ii,1,4},{jj,1,4}]],{aa,1,3}]



Lcl7CC:=WilsonLimit[ExpandIndices[Sum[cHud[fl1,fl2]I Eps[jj,ii] Phi[jj] DC[Phi[ii],mu] uRbar[sp1,fl1,cc].dR[sp2,fl2,cc] Ga[mu,sp1,sp2],{ii,1,2},{jj,1,2},{fl1,fllow,3},{fl2,fllow,3}]]];

Lcl7:=(
WilsonLimit[
(*Singlet Ops*)
(Sum[cHl1[fl1,fl2]HDH[mu]LL2bar[sp1,ii,fl1].LL2[sp2,ii,fl2]Ga[mu,sp1,sp2],{fl1,fllow,3},{fl2,fllow,3},{ii,1,2}]
+Sum[cHe[fl1,fl2]HDH[mu]lR2bar[sp1,fl1].lR2[sp2,fl2]Ga[mu,sp1,sp2],{fl1,fllow,3},{fl2,fllow,3},{ii,1,2}]
+Sum[cHq1[fl1,fl2]HDH[mu]QL2bar[sp1,ii,fl1,cc].QL2[sp2,ii,fl2,cc]Ga[mu,sp1,sp2],{fl1,fllow,3},{fl2,fllow,3},{ii,1,2}]
+Sum[cHu[fl1,fl2]HDH[mu]uR2bar[sp1,fl1,cc].uR2[sp2,fl2,cc]Ga[mu,sp1,sp2],{fl1,fllow,3},{fl2,fllow,3},{ii,1,2}]
+Sum[cHd[fl1,fl2]HDH[mu]dR2bar[sp1,fl1,cc].dR2[sp2,fl2,cc]Ga[mu,sp1,sp2],{fl1,fllow,3},{fl2,fllow,3},{ii,1,2}])
(*Triplet Ops*)
+(Sum[cHl3[fl1,fl2]HDH3[mu][[aa]]LL2bar[sp1,ii,fl1].LL2[sp2,jj,fl2]PauliSigma[aa,ii,jj]Ga[mu,sp1,sp2],{fl1,fllow,3},{fl2,fllow,3},{aa,1,3},{jj,1,2},{ii,1,2}]
+Sum[cHq3[fl1,fl2]HDH3[mu][[aa]]QL2bar[sp1,ii,fl1,cc].QL2[sp2,jj,fl2,cc]PauliSigma[aa,ii,jj]Ga[mu,sp1,sp2],{fl1,fllow,3},{fl2,fllow,3},{aa,1,3},{jj,1,2},{ii,1,2}])
]
(*CC op*)
+Lcl7CC+HC[Lcl7CC])






(* ****************************** *)
(* *****  Class 8 operators ***** *)
(* ****************************** *)

Lcl8a:=WilsonLimit[
Sum[
+cll[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] Ga[mu,sp1,sp2] LL2bar[sp3,jj,ff3].LL2[sp4,jj,ff4] Ga[mu,sp3,sp4]
+cqq1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc1] Ga[mu,sp1,sp2] QL2bar[sp3,jj,ff3,cc2].QL2[sp4,jj,ff4,cc2] Ga[mu,sp3,sp4]
+clq1[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] Ga[mu,sp1,sp2] QL2bar[sp3,jj,ff3,cc].QL2[sp4,jj,ff4,cc] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3},{ii,1,2},{jj,1,2}]

+Sum[
+cqq3[ff1,ff2,ff3,ff4]QL2bar[sp1,ii1,ff1,cc1].QL2[sp2,jj1,ff2,cc1]PauliSigma[kk,ii1,jj1]Ga[mu,sp1,sp2]QL2bar[sp3,ii2,ff3,cc2].QL2[sp4,jj2,ff4,cc2] PauliSigma[kk,ii2,jj2] Ga[mu,sp3,sp4]
+clq3[ff1,ff2,ff3,ff4]LL2bar[sp1,ii1,ff1].LL2[sp2,jj1,ff2] PauliSigma[kk,ii1,jj1] Ga[mu,sp1,sp2] QL2bar[sp3,ii2,ff3,cc].QL2[sp4,jj2,ff4,cc] PauliSigma[kk,ii2,jj2] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3},{ii1,1,2},{jj1,1,2},{ii2,1,2},{jj2,1,2},{kk,1,3}]
]


Lcl8b:=WilsonLimit[
Sum[
cee[ff1,ff2,ff3,ff4]lR2bar[sp1,ff1].lR2[sp2,ff2] lR2bar[sp3,ff3].lR2[sp4,ff4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cuu[ff1,ff2,ff3,ff4]uR2bar[sp1,ff1,cc1].uR2[sp2,ff2,cc1] uR2bar[sp3,ff3,cc2].uR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cdd[ff1,ff2,ff3,ff4]dR2bar[sp1,ff1,cc1].dR2[sp2,ff2,cc1] dR2bar[sp3,ff3,cc2].dR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+ceu[ff1,ff2,ff3,ff4]lR2bar[sp1,ff1].lR2[sp2,ff2] uR2bar[sp3,ff3,cc].uR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+ced[ff1,ff2,ff3,ff4]lR2bar[sp1,ff1].lR2[sp2,ff2] dR2bar[sp3,ff3,cc].dR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cud1[ff1,ff2,ff3,ff4]uR2bar[sp1,ff1,cc1].uR2[sp2,ff2,cc1] dR2bar[sp3,ff3,cc2].dR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cud8[ff1,ff2,ff3,ff4]uR2bar[sp1,ff1,cc1].uR2[sp2,ff2,cc2] dR2bar[sp3,ff3,cc3].dR2[sp4,ff4,cc4] T[aa,cc1,cc2] T[aa,cc3,cc4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3}]
]


Lcl8c:=WilsonLimit[
Sum[
cle[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] lR2bar[sp3,ff3].lR2[sp4,ff4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+clu[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] uR2bar[sp3,ff3,cc].uR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cld[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].LL2[sp2,ii,ff2] dR2bar[sp3,ff3,cc].dR2[sp4,ff4,cc] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqe[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc].QL2[sp2,ii,ff2,cc] lR2bar[sp3,ff3].lR2[sp4,ff4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqu1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc1] uR2bar[sp3,ff3,cc2].uR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqu8[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc2] uR2bar[sp3,ff3,cc3].uR2[sp4,ff4,cc4] T[aa,cc1,cc2] T[aa,cc3,cc4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqd1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc1] dR2bar[sp3,ff3,cc2].dR2[sp4,ff4,cc2] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
+cqd8[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].QL2[sp2,ii,ff2,cc2] dR2bar[sp3,ff3,cc3].dR2[sp4,ff4,cc4] T[aa,cc1,cc2] T[aa,cc3,cc4] Ga[mu,sp1,sp2] Ga[mu,sp3,sp4]
,{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3},{ii,1,2}]
]


Lcl8dpre:=WilsonLimit[
Sum[cledq[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].lR2[sp1,ff2] dR2bar[sp2,ff3,cc].QL2[sp2,ii,ff4,cc],{ii,1,2},{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3}]
+Sum[
cquqd1[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].uR2[sp1,ff2,cc1] Eps[ii,jj] QL2bar[sp2,jj,ff3,cc2].dR2[sp2,ff4,cc2]
+cquqd8[ff1,ff2,ff3,ff4]QL2bar[sp1,ii,ff1,cc1].uR2[sp1,ff2,cc2] T[aa,cc1,cc2] Eps[ii,jj] QL2bar[sp2,jj,ff3,cc3].dR2[sp2,ff4,cc4] T[aa,cc3,cc4]
+clequ1[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].lR2[sp1,ff2] Eps[ii,jj] QL2bar[sp2,jj,ff3,cc].uR2[sp2,ff4,cc]
+clequ3[ff1,ff2,ff3,ff4]LL2bar[sp1,ii,ff1].lR2[sp2,ff2] sigmaT[mu,nu,sp1,sp2] Eps[ii,jj] QL2bar[sp3,jj,ff3,cc].uR2[sp4,ff4,cc] sigmaT[mu,nu,sp3,sp4]
,{ii,1,2},{jj,1,2},{ff1,fllow,3},{ff2,fllow,3},{ff3,fllow,3},{ff4,fllow,3}]
]
Lcl8d:=Lcl8dpre+HC[Lcl8dpre]

Lcl8:=Lcl8a+Lcl8b+Lcl8c+Lcl8d



(* *********************************************** *)
(* *****  Full Lagrangian (Sum of the above) ***** *)
(* *********************************************** *)


LFull:=LHiggs+LGauge+LGlu+LGF+LGFGlu+LGhost+LGhostGlu+Lcl1+LFermions+LYukawa+Lcl5+Lcl6+Lcl7+Lcl8

